Towards single-valued polylogarithms in two variables for the seven-point remainder function in multi-Regge-kinematics

We investigate single-valued polylogarithms in two complex variables, which are relevant for the seven-point remainder function in N=4 super-Yang-Mills theory in the multi-Regge regime. After constructing these two-dimensional polylogarithms, we determine the leading logarithmic approximation of the seven-point remainder function up to and including five loops.

==> anc/2dSVHPLs.m <==
% This file contains the 2dSVHPLs constructed as described
% in the paper up to weight five. In the following,
% CL denotes a 2d- or 1dSVHPL, while H denotes a 2d- or 1dHPL.
% As pointed out in the paper, there are still fudge
% factors in the weight five 2dSVHPLs in the Zeta-part,
% which we cannot fix from our construction.

CL[0, y] = H[0, y] + H[0, yp]

CL[1, y] = H[1, y] + H[1, yp]

CL[1 - z, y] = H[1 - z, y] + H[1 - zp, yp]

CL[0, 1, y] = H[0, y]*H[1, yp] + H[0, 1, y] + H[1, 0, yp]

CL[0, 1 - z, y] = CL[1, z]*H[1 - zp, yp] + H[0, y]*H[1 - zp, yp] + H[0, 1 - z, y] + H[1 - zp, 0, yp]

CL[1, 1 - z, y] = -(CL[1, z]*H[1, yp]) + H[1, y]*H[1 - zp, yp] + CL[0, z]*(-H[1, yp] + H[1 - zp, yp]) + H[1, 1 - z, y] + H[1 - zp, 1, yp]

CL[0, 0, 1, y] = H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + H[0, 0, 1, y] + H[1, 0, 0, yp]

CL[0, 0, 1 - z, y] = CL[1, 1, z]*H[1 - zp, yp] + CL[1, z]*H[0, y]*H[1 - zp, yp] + H[1 - zp, yp]*H[0, 0, y] + CL[1, z]*H[1 - zp, 0, yp] + H[0, y]*H[1 - zp, 0, yp] + H[0, 0, 1 - z, y] + H[1 - zp, 0, 0, yp]

CL[0, 1, 1, y] = H[1, yp]*H[0, 1, y] + H[0, y]*H[1, 1, yp] + H[0, 1, 1, y] + H[1, 1, 0, yp]

CL[0, 1, 1 - z, y] = -(CL[1, z]*H[0, y]*H[1, yp]) + CL[0, 1, z]*H[1 - zp, yp] + CL[0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) + H[1 - zp, yp]*H[0, 1, y] - CL[1, z]*H[1, 0, yp] + CL[0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + H[0, y]*H[1 - zp, 1, yp] + H[0, 1, 1 - z, y] + H[1 - zp, 1, 0, yp]

CL[0, 1 - z, 1, y] = CL[1, 1, z]*H[1, yp] + CL[1, z]*H[0, y]*H[1, yp] + CL[1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - CL[0, 1, z]*H[1 - zp, yp] + CL[0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + H[1, yp]*H[0, 1 - z, y] + H[0, y]*H[1, 1 - zp, yp] + CL[1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) + H[0, 1 - z, 1, y] + H[1, 1 - zp, 0, yp]

CL[0, 1 - z, 1 - z, y] = H[1 - zp, yp]*H[0, 1 - z, y] + CL[1, z]*H[1 - zp, 1 - zp, yp] + H[0, y]*H[1 - zp, 1 - zp, yp] + H[0, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 0, yp]

CL[1, 1, 1 - z, y] = -(CL[0, 1, z]*H[1, yp]) - CL[1, z]*H[1, y]*H[1, yp] + CL[0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[0, z]*(-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) + H[1 - zp, yp]*H[1, 1, y] - CL[1, z]*H[1, 1, yp] + H[1, y]*H[1 - zp, 1, yp] + CL[0, z]*(-H[1, 1, yp] + H[1 - zp, 1, yp]) + H[1, 1, 1 - z, y] + H[1 - zp, 1, 1, yp]

CL[1, 1 - z, 1 - z, y] = CL[0, 1, z]*H[1, yp] + CL[1, 1, z]*H[1, yp] + CL[0, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 0, z]*(H[1, yp] - H[1 - zp, yp]) + H[1 - zp, yp]*H[1, 1 - z, y] - CL[1, z]*H[1 - zp, 1, yp] + H[1, y]*H[1 - zp, 1 - zp, yp] + CL[0, z]*(-H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) + H[1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, yp]

CL[0, 0, 0, 1, y] = H[0, 0, y]*H[1, 0, yp] + H[1, yp]*H[0, 0, 0, y] + H[0, y]*H[1, 0, 0, yp] + H[0, 0, 0, 1, y] + H[1, 0, 0, 0, yp]

CL[0, 0, 0, 1 - z, y] = CL[1, 1, 1, z]*H[1 - zp, yp] + CL[1, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, z]*H[1 - zp, 0, yp] + H[0, 0, y]*H[1 - zp, 0, yp] + CL[1, z]*(H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1 - zp, 0, yp]) + H[1 - zp, yp]*H[0, 0, 0, y] + CL[1, z]*H[1 - zp, 0, 0, yp] + H[0, y]*H[1 - zp, 0, 0, yp] + H[0, 0, 0, 1 - z, y] + H[1 - zp, 0, 0, 0, yp]

CL[0, 0, 1, 1, y] = H[0, 0, y]*H[1, 1, yp] + H[1, yp]*H[0, 0, 1, y] + H[0, y]*H[1, 1, 0, yp] + H[0, 0, 1, 1, y] + H[1, 1, 0, 0, yp] - 2*H[1, yp]*Zeta[3]

CL[0, 0, 1, 1 - z, y] = CL[0, 1, 1, z]*H[1 - zp, yp] + CL[0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, z]*(-(H[1, yp]*H[0, 0, y]) - H[0, y]*H[1, 0, yp]) + CL[0, 1, z]*H[1 - zp, 0, yp] + CL[0, z]*(-(H[1, yp]*H[0, 0, y]) + H[1 - zp, yp]*H[0, 0, y] - H[0, y]*H[1, 0, yp] + H[0, y]*H[1 - zp, 0, yp]) + H[0, 0, y]*H[1 - zp, 1, yp] + H[1 - zp, yp]*H[0, 0, 1, y] - CL[1, z]*H[1, 0, 0, yp] + CL[0, z]*(-H[1, 0, 0, yp] + H[1 - zp, 0, 0, yp]) + H[0, y]*H[1 - zp, 1, 0, yp] + H[0, 0, 1, 1 - z, y] + H[1 - zp, 1, 0, 0, yp] - 2*H[1 - zp, yp]*Zeta[3]

CL[0, 0, 1 - z, 1, y] = CL[1, 1, 1, z]*H[1, yp] + CL[1, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - CL[0, 1, 1, z]*H[1 - zp, yp] - CL[1, 0, 1, z]*H[1 - zp, yp] - CL[0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + H[0, 0, y]*H[1, 1 - zp, yp] + CL[1, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[1, z]*(H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + H[0, y]*H[1, 1 - zp, yp]) + CL[1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) - CL[0, 1, z]*H[1 - zp, 0, yp] + CL[0, z]*(H[1, yp]*H[0, 0, y] - H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] - H[0, y]*H[1 - zp, 0, yp]) + H[1, yp]*H[0, 0, 1 - z, y] + H[0, y]*H[1, 1 - zp, 0, yp] + CL[1, z]*(H[1, 0, 0, yp] + H[1, 1 - zp, 0, yp]) + CL[0, z]*(H[1, 0, 0, yp] - H[1 - zp, 0, 0, yp]) + H[0, 0, 1 - z, 1, y] + H[1, 1 - zp, 0, 0, yp] - 2*H[1, yp]*Zeta[3]

CL[0, 0, 1 - z, 1 - z, y] = CL[1, 1, z]*H[1 - zp, 1 - zp, yp] + CL[1, z]*H[0, y]*H[1 - zp, 1 - zp, yp] + H[0, 0, y]*H[1 - zp, 1 - zp, yp] + H[1 - zp, yp]*H[0, 0, 1 - z, y] + CL[1, z]*H[1 - zp, 1 - zp, 0, yp] + H[0, y]*H[1 - zp, 1 - zp, 0, yp] + H[0, 0, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 0, 0, yp] - 2*H[1 - zp, yp]*Zeta[3]

CL[0, 1, 0, 1 - z, y] = -(CL[1, 1, z]*H[0, y]*H[1, yp]) + CL[1, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) - CL[1, 1, z]*H[1, 0, yp] + CL[1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1 - zp, yp]*H[0, 1, y] - H[0, y]*H[1, 1 - zp, yp]) + H[0, 1, y]*H[1 - zp, 0, yp] + CL[1, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + H[1 - zp, yp]*H[0, 1, 0, y] + H[0, y]*H[1 - zp, 0, 1, yp] + CL[1, z]*H[1 - zp, 1, 0, yp] + H[0, 1, 0, 1 - z, y] + H[1 - zp, 0, 1, 0, yp] + 4*H[1 - zp, yp]*Zeta[3]

CL[0, 1, 1, 1, y] = H[0, 1, y]*H[1, 1, yp] + H[1, yp]*H[0, 1, 1, y] + H[0, y]*H[1, 1, 1, yp] + H[0, 1, 1, 1, y] + H[1, 1, 1, 0, yp] - 2*H[1, yp]*Zeta[3]

CL[0, 1, 1, 1 - z, y] = -(CL[0, 1, z]*H[0, y]*H[1, yp]) + CL[0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) - CL[0, 1, z]*H[1, 0, yp] + CL[1, z]*(-(H[1, yp]*H[0, 1, y]) - H[0, y]*H[1, 1, yp]) + CL[0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + H[0, 1, y]*H[1 - zp, 1, yp] + CL[0, z]*(-(H[1, yp]*H[0, 1, y]) + H[1 - zp, yp]*H[0, 1, y] - H[0, y]*H[1, 1, yp] + H[0, y]*H[1 - zp, 1, yp]) + H[1 - zp, yp]*H[0, 1, 1, y] - CL[1, z]*H[1, 1, 0, yp] + CL[0, z]*(-H[1, 1, 0, yp] + H[1 - zp, 1, 0, yp]) + H[0, y]*H[1 - zp, 1, 1, yp] + H[0, 1, 1, 1 - z, y] + H[1 - zp, 1, 1, 0, yp] - 2*H[1 - zp, yp]*Zeta[3]

CL[0, 1, 1 - z, 1, y] = CL[0, 1, 1, z]*H[1, yp] + 2*CL[0, 1, z]*H[0, y]*H[1, yp] + CL[0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - 2*CL[0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, z]*(2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp]) + CL[1, z]*(-(H[0, y]*H[1, yp]^2) + H[1, yp]*H[0, 1, y] + 2*H[0, y]*H[1, 1, yp]) + H[0, 1, y]*H[1, 1 - zp, yp] + CL[0, 1, z]*(2*H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[0, 0, z]*(2*H[1, 0, yp] - 2*H[1 - zp, 0, yp]) + CL[0, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1, y] - H[1 - zp, yp]*H[0, 1, y] + 2*H[0, y]*H[1, 1, yp] - 2*H[0, y]*H[1 - zp, 1, yp]) + H[1, yp]*H[0, 1, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1, yp] + CL[0, z]*(H[1, 1 - zp, 0, yp] - H[1 - zp, 1, 0, yp]) + H[0, 1, 1 - z, 1, y] + H[1, 1 - zp, 1, 0, yp] - 2*H[1, yp]*Zeta[3]

CL[0, 1, 1 - z, 1 - z, y] = CL[0, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, z]*H[0, y]*H[1, yp] - CL[0, 0, 1, z]*H[1 - zp, yp] - CL[1, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 1, z]*H[1, 0, yp] + CL[0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) + CL[1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) - CL[1, z]*H[0, y]*H[1 - zp, 1, yp] + H[0, 1, y]*H[1 - zp, 1 - zp, yp] + CL[0, 1, z]*(H[1, 0, yp] + H[1 - zp, 1 - zp, yp]) + CL[0, z]*(-(H[0, y]*H[1 - zp, 1, yp]) + H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, yp]*H[0, 1, 1 - z, y] - CL[1, z]*H[1 - zp, 1, 0, yp] + CL[0, z]*(-H[1 - zp, 1, 0, yp] + H[1 - zp, 1 - zp, 0, yp]) + H[0, y]*H[1 - zp, 1 - zp, 1, yp] + H[0, 1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, 0, yp] - 2*H[1 - zp, yp]*Zeta[3]

CL[0, 1 - z, 1, 1, y] = -(CL[0, 1, 1, z]*H[1, yp]) - CL[1, 0, 1, z]*H[1, yp] - CL[0, 1, z]*H[0, y]*H[1, yp] + CL[0, 0, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) + CL[1, 1, z]*H[1, 1, yp] + H[0, 1 - z, y]*H[1, 1, yp] + CL[1, z]*(H[0, y]*H[1, yp]^2 - H[0, y]*H[1, 1, yp]) + CL[0, 1, z]*(-H[1, 0, yp] - H[1, 1 - zp, yp]) + CL[1, 0, z]*(H[1, 1, yp] - H[1, 1 - zp, yp]) + CL[0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + CL[0, z]*(H[0, y]*H[1, yp]^2 - H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1, 1, yp] + H[0, y]*H[1 - zp, 1, yp]) + H[1, yp]*H[0, 1 - z, 1, y] + H[0, y]*H[1, 1, 1 - zp, yp] + CL[1, z]*(H[1, 1, 0, yp] + H[1, 1, 1 - zp, yp]) + CL[0, z]*(H[1, 1, 0, yp] - H[1, 1 - zp, 0, yp]) + H[0, 1 - z, 1, 1, y] + H[1, 1, 1 - zp, 0, yp] - 2*H[1, yp]*Zeta[3]

CL[0, 1 - z, 1, 1 - z, y] = -(CL[0, 1, 1, z]*H[1, yp]) - 3*CL[1, 1, 1, z]*H[1, yp] - 2*CL[0, 1, z]*H[0, y]*H[1, yp] - 2*CL[1, 1, z]*H[0, y]*H[1, yp] + 2*CL[0, 0, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 0, 1, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 1, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) + CL[0, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) + CL[1, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) + CL[0, 1, z]*(-2*H[1, 0, yp] - H[1, 1 - zp, yp]) + CL[0, 0, z]*(-2*H[1, 0, yp] + 2*H[1 - zp, 0, yp]) + H[0, 1 - z, y]*H[1 - zp, 1, yp] + CL[1, 1, z]*(-2*H[1, 0, yp] - 2*H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) + CL[1, 0, z]*(-2*H[1, 0, yp] - H[1, 1 - zp, yp] + 2*H[1 - zp, 0, yp] + H[1 - zp, 1, yp]) + CL[1, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]) - H[1, yp]*H[0, 1 - z, y] + 2*H[0, y]*H[1 - zp, 1, yp]) + CL[0, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]) + H[0, y]*H[1 - zp, yp]^2 - H[1, yp]*H[0, 1 - z, y] + H[1 - zp, yp]*H[0, 1 - z, y] + 2*H[0, y]*H[1 - zp, 1, yp] - 2*H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, yp]*H[0, 1 - z, 1, y] + CL[0, z]*(-H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp]) + H[0, y]*H[1 - zp, 1, 1 - zp, yp] + CL[1, z]*(-H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp] + H[1 - zp, 1, 1 - zp, yp]) + H[0, 1 - z, 1, 1 - z, y] + H[1 - zp, 1, 1 - zp, 0, yp] - 2*H[1 - zp, yp]*Zeta[3]

CL[0, 1 - z, 1 - z, 1, y] = CL[0, 1, 1, z]*H[1, yp] + 2*CL[1, 1, 1, z]*H[1, yp] + CL[0, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 0, z]*(2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 1, z]*(H[1, yp] - H[1 - zp, yp]) - CL[0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + H[0, 1 - z, y]*H[1, 1 - zp, yp] + CL[1, 1, z]*(H[1, 0, yp] + 2*H[1, 1 - zp, yp]) + CL[0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) + CL[1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1 - z, y] - H[0, y]*H[1 - zp, 1, yp]) + CL[0, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp] - H[1 - zp, 1 - zp, yp]) + CL[1, 0, z]*(H[1, 0, yp] + H[1, 1 - zp, yp] - H[1 - zp, 0, yp] - H[1 - zp, 1 - zp, yp]) + CL[0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1 - zp, yp]^2 + H[1, yp]*H[0, 1 - z, y] - H[1 - zp, yp]*H[0, 1 - z, y] - H[0, y]*H[1 - zp, 1, yp] + H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1, yp]*H[0, 1 - z, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1 - zp, yp] + CL[1, z]*(H[1, 1 - zp, 0, yp] + H[1, 1 - zp, 1 - zp, yp]) + CL[0, z]*(H[1, 1 - zp, 0, yp] - H[1 - zp, 1 - zp, 0, yp]) + H[0, 1 - z, 1 - z, 1, y] + H[1, 1 - zp, 1 - zp, 0, yp] -2*H[1, yp]*Zeta[3]

CL[0, 1 - z, 1 - z, 1 - z, y] = H[0, 1 - z, y]*H[1 - zp, 1 - zp, yp] + H[1 - zp, yp]*H[0, 1 - z, 1 - z, y] + CL[1, z]*H[1 - zp, 1 - zp, 1 - zp, yp] + H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp] + H[0, 1 - z, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1 - zp, 0, yp] - 2*H[1 - zp, yp]*Zeta[3]

CL[1, 1, 1, 1 - z, y] = -(CL[0, 0, 1, z]*H[1, yp]) - CL[0, 1, z]*H[1, y]*H[1, yp] + CL[0, 0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[0, 0, z]*(-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) - CL[0, 1, z]*H[1, 1, yp] + CL[1, z]*(-(H[1, yp]*H[1, 1, y]) - H[1, y]*H[1, 1, yp]) + H[1, 1, y]*H[1 - zp, 1, yp] + CL[0, 0, z]*(-H[1, 1, yp] + H[1 - zp, 1, yp]) + CL[0, z]*(-(H[1, yp]*H[1, 1, y]) + H[1 - zp, yp]*H[1, 1, y] - H[1, y]*H[1, 1, yp] + H[1, y]*H[1 - zp, 1, yp]) + H[1 - zp, yp]*H[1, 1, 1, y] - CL[1, z]*H[1, 1, 1, yp] + H[1, y]*H[1 - zp, 1, 1, yp] + CL[0, z]*(-H[1, 1, 1, yp] + H[1 - zp, 1, 1, yp]) + H[1, 1, 1, 1 - z, y] + H[1 - zp, 1, 1, 1, yp]

CL[1, 1, 1 - z, 1 - z, y] = 2*CL[0, 0, 1, z]*H[1, yp] + CL[0, 1, 1, z]*H[1, yp] + CL[1, 0, 1, z]*H[1, yp] + CL[0, 1, z]*H[1, y]*H[1, yp] + CL[1, 1, z]*H[1, y]*H[1, yp] + CL[0, 0, 0, z]*(2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[0, 0, z]*(H[1, y]*H[1, yp] - H[1, y]*H[1 - zp, yp]) + CL[1, 0, z]*(H[1, y]*H[1, yp] - H[1, y]*H[1 - zp, yp]) + CL[1, 1, z]*H[1, 1, yp] + CL[0, 1, z]*(H[1, 1, yp] - H[1 - zp, 1, yp]) + CL[1, 0, z]*(H[1, 1, yp] - H[1 - zp, 1, yp]) - CL[1, z]*H[1, y]*H[1 - zp, 1, yp] + H[1, 1, y]*H[1 - zp, 1 - zp, yp] + CL[0, 0, z]*(H[1, 1, yp] - 2*H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) + CL[0, z]*(-(H[1, y]*H[1 - zp, 1, yp]) + H[1, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, yp]*H[1, 1, 1 - z, y] - CL[1, z]*H[1 - zp, 1, 1, yp] + H[1, y]*H[1 - zp, 1 - zp, 1, yp] + CL[0, z]*(-H[1 - zp, 1, 1, yp] + H[1 - zp, 1 - zp, 1, yp]) + H[1, 1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, 1, yp] + 2*H[1, yp]*Zeta[3] - 2*H[1 - zp, yp]*Zeta[3]

CL[1, 1 - z, 1 - z, 1 - z, y] = -(CL[0, 0, 1, z]*H[1, yp]) - CL[0, 1, 1, z]*H[1, yp] - CL[1, 0, 1, z]*H[1, yp] - CL[1, 1, 1, z]*H[1, yp] + CL[0, 0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[0, 1, z]*H[1 - zp, 1, yp] + CL[1, 1, z]*H[1 - zp, 1, yp] + CL[0, 0, z]*(H[1 - zp, 1, yp] - H[1 - zp, 1 - zp, yp]) + CL[1, 0, z]*(H[1 - zp, 1, yp] - H[1 - zp, 1 - zp, yp]) + H[1, 1 - z, y]*H[1 - zp, 1 - zp, yp] + H[1 - zp, yp]*H[1, 1 - z, 1 - z, y] - CL[1, z]*H[1 - zp, 1 - zp, 1, yp] + H[1, y]*H[1 - zp, 1 - zp, 1 - zp, yp] + CL[0, z]*(-H[1 - zp, 1 - zp, 1, yp] + H[1 - zp, 1 - zp, 1 - zp, yp]) + H[1, 1 - z, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1 - zp, 1, yp]

CL[0, 0, 0, 0, 1, y] = H[1, 0, yp]*H[0, 0, 0, y] + H[0, 0, y]*H[1, 0, 0, yp] + H[1, yp]*H[0, 0, 0, 0, y] + H[0, y]*H[1, 0, 0, 0, yp] + H[0, 0, 0, 0, 1, y] + H[1, 0, 0, 0, 0, yp]

CL[0, 0, 0, 0, 1 - z, y] = CL[1, 1, 1, 1, z]*H[1 - zp, yp] + CL[1, 1, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, 1, z]*H[1 - zp, 0, yp] + CL[1, 1, z]*(H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1 - zp, 0, yp]) + H[1 - zp, 0, yp]*H[0, 0, 0, y] + CL[1, 1, z]*H[1 - zp, 0, 0, yp] + H[0, 0, y]*H[1 - zp, 0, 0, yp] + CL[1, z]*(H[0, 0, y]*H[1 - zp, 0, yp] + H[1 - zp, yp]*H[0, 0, 0, y] + H[0, y]*H[1 - zp, 0, 0, yp]) + H[1 - zp, yp]*H[0, 0, 0, 0, y] + CL[1, z]*H[1 - zp, 0, 0, 0, yp] + H[0, y]*H[1 - zp, 0, 0, 0, yp] + H[0, 0, 0, 0, 1 - z, y] + H[1 - zp, 0, 0, 0, 0, yp]

CL[0, 0, 0, 1, 1, y] = H[1, 1, yp]*H[0, 0, 0, y] + H[0, 0, y]*H[1, 1, 0, yp] + H[1, yp]*H[0, 0, 0, 1, y] + H[0, y]*H[1, 1, 0, 0, yp] + H[0, 0, 0, 1, 1, y] + H[1, 1, 0, 0, 0, yp] - 2*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + 2*H[0, 1, yp]*Zeta[3]

CL[0, 0, 0, 1, 1 - z, y] = CL[0, 1, 1, 1, z]*H[1 - zp, yp] + CL[0, 1, 1, z]*H[0, y]*H[1 - zp, yp] + CL[0, 1, 1, z]*H[1 - zp, 0, yp] + CL[0, 1, z]*(H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1 - zp, 0, yp]) + H[1 - zp, 1, yp]*H[0, 0, 0, y] + CL[1, z]*(-(H[0, 0, y]*H[1, 0, yp]) - H[1, yp]*H[0, 0, 0, y] - H[0, y]*H[1, 0, 0, yp]) + CL[0, 1, z]*H[1 - zp, 0, 0, yp] + CL[0, z]*(-(H[0, 0, y]*H[1, 0, yp]) + H[0, 0, y]*H[1 - zp, 0, yp] - H[1, yp]*H[0, 0, 0, y] + H[1 - zp, yp]*H[0, 0, 0, y] - H[0, y]*H[1, 0, 0, yp] + H[0, y]*H[1 - zp, 0, 0, yp]) + H[0, 0, y]*H[1 - zp, 1, 0, yp] + H[1 - zp, yp]*H[0, 0, 0, 1, y] - CL[1, z]*H[1, 0, 0, 0, yp] + CL[0, z]*(-H[1, 0, 0, 0, yp] + H[1 - zp, 0, 0, 0, yp]) + H[0, y]*H[1 - zp, 1, 0, 0, yp] + H[0, 0, 0, 1, 1 - z, y] + H[1 - zp, 1, 0, 0, 0, yp] - 2*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + (ff[4, 1]*H[1, yp]^2 - 2*ff[4, 2]*H[1, yp]*H[1 - zp, yp] + ff[4, 2]*H[1 - zp, yp]^2 + (2*ff[4, 1] - 2*ff[4, 2])*H[0, 1, yp] + (2 - 2*ff[4, 1] + 2*ff[4, 2])*H[0, 1 - zp, yp] + (-2*ff[4, 1] + 2*ff[4, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 0, 1 - z, 1, y] = CL[1, 1, 1, 1, z]*H[1, yp] + CL[1, 1, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - CL[0, 1, 1, 1, z]*H[1 - zp, yp] - CL[1, 0, 1, 1, z]*H[1 - zp, yp] - CL[1, 1, 0, 1, z]*H[1 - zp, yp] - CL[0, 1, 1, z]*H[0, y]*H[1 - zp, yp] - CL[1, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 1, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[1, 1, z]*(H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + H[0, y]*H[1, 1 - zp, yp]) + CL[1, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) - CL[0, 1, 1, z]*H[1 - zp, 0, yp] - CL[1, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 1, z]*(-(H[1 - zp, yp]*H[0, 0, y]) - H[0, y]*H[1 - zp, 0, yp]) + CL[1, 0, z]*(H[1, yp]*H[0, 0, y] - H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] - H[0, y]*H[1 - zp, 0, yp]) + H[1, 1 - zp, yp]*H[0, 0, 0, y] + H[0, 0, y]*H[1, 1 - zp, 0, yp] + CL[1, 1, z]*(H[1, 0, 0, yp] + H[1, 1 - zp, 0, yp]) + CL[1, z]*(H[0, 0, y]*H[1, 0, yp] + H[0, 0, y]*H[1, 1 - zp, yp] + H[1, yp]*H[0, 0, 0, y] + H[0, y]*H[1, 0, 0, yp] + H[0, y]*H[1, 1 - zp, 0, yp]) + CL[1, 0, z]*(H[1, 0, 0, yp] - H[1 - zp, 0, 0, yp]) - CL[0, 1, z]*H[1 - zp, 0, 0, yp] + CL[0, z]*(H[0, 0, y]*H[1, 0, yp] - H[0, 0, y]*H[1 - zp, 0, yp] + H[1, yp]*H[0, 0, 0, y] - H[1 - zp, yp]*H[0, 0, 0, y] + H[0, y]*H[1, 0, 0, yp] - H[0, y]*H[1 - zp, 0, 0, yp]) + H[1, yp]*H[0, 0, 0, 1 - z, y] + H[0, y]*H[1, 1 - zp, 0, 0, yp] + CL[1, z]*(H[1, 0, 0, 0, yp] + H[1, 1 - zp, 0, 0, yp]) + CL[0, z]*(H[1, 0, 0, 0, yp] - H[1 - zp, 0, 0, 0, yp]) + H[0, 0, 0, 1 - z, 1, y] + H[1, 1 - zp, 0, 0, 0, yp] - 2*CL[1, z]*H[1, yp]*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + (ff[5, 1]*H[1, yp]^2 - 2*ff[5, 2]*H[1, yp]*H[1 - zp, yp] + ff[5, 2]*H[1 - zp, yp]^2 + (2 + 2*ff[5, 1] - 2*ff[5, 2])*H[0, 1, yp] + (-2*ff[5, 1] + 2*ff[5, 2])*H[0, 1 - zp, yp] + (-2*ff[5, 1] + 2*ff[5, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 0, 1 - z, 1 - z, y] = CL[1, 1, 1, z]*H[1 - zp, 1 - zp, yp] + CL[1, 1, z]*H[0, y]*H[1 - zp, 1 - zp, yp] + H[1 - zp, 1 - zp, yp]*H[0, 0, 0, y] + CL[1, 1, z]*H[1 - zp, 1 - zp, 0, yp] + H[0, 0, y]*H[1 - zp, 1 - zp, 0, yp] + CL[1, z]*(H[0, 0, y]*H[1 - zp, 1 - zp, yp] + H[0, y]*H[1 - zp, 1 - zp, 0, yp]) + H[1 - zp, yp]*H[0, 0, 0, 1 - z, y] + CL[1, z]*H[1 - zp, 1 - zp, 0, 0, yp] + H[0, y]*H[1 - zp, 1 - zp, 0, 0, yp] + H[0, 0, 0, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 0, 0, 0, yp] - 2*CL[1, z]*H[1 - zp, yp]*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + 2*H[0, 1 - zp, yp]*Zeta[3]

CL[0, 0, 1, 0, 1, y] = H[1, 0, yp]*H[0, 0, 1, y] + H[0, 0, y]*H[1, 0, 1, yp] + H[1, yp]*H[0, 0, 1, 0, y] + H[0, y]*H[1, 0, 1, 0, yp] + H[0, 0, 1, 0, 1, y] + H[1, 0, 1, 0, 0, yp] + 4*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] - 4*H[0, 1, yp]*Zeta[3]

CL[0, 0, 1, 0, 1 - z, y] = CL[1, 0, 1, 1, z]*H[1 - zp, yp] + CL[1, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, z]*(-(H[1, yp]*H[0, 0, y]) - H[0, y]*H[1, 0, yp]) + CL[1, 0, 1, z]*H[1 - zp, 0, yp] + CL[1, 0, z]*(-(H[1, yp]*H[0, 0, y]) + H[1 - zp, yp]*H[0, 0, y] - H[0, y]*H[1, 0, yp] + H[0, y]*H[1 - zp, 0, yp]) + H[1 - zp, 0, yp]*H[0, 0, 1, y] - CL[1, 1, z]*H[1, 0, 0, yp] + CL[1, 0, z]*(-H[1, 0, 0, yp] + H[1 - zp, 0, 0, yp]) + H[0, 0, y]*H[1 - zp, 0, 1, yp] + CL[1, z]*(H[1, yp]*H[1 - zp, yp]*H[0, 0, y] - H[0, 0, y]*H[1, 1 - zp, yp] + H[1 - zp, yp]*H[0, 0, 1, y] + H[0, y]*H[1 - zp, 1, 0, yp]) + H[1 - zp, yp]*H[0, 0, 1, 0, y] + H[0, y]*H[1 - zp, 0, 1, 0, yp] + CL[1, z]*H[1 - zp, 1, 0, 0, yp] + H[0, 0, 1, 0, 1 - z, y] + H[1 - zp, 0, 1, 0, 0, yp] - 2*CL[1, z]*H[1 - zp, yp]*Zeta[3] + 4*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + (ff[8, 1]*H[1, yp]^2 - 2*ff[8, 2]*H[1, yp]*H[1 - zp, yp] + ff[8, 2]*H[1 - zp, yp]^2 + (2*ff[8, 1] - 2*ff[8, 2])*H[0, 1, yp] + (-4 - 2*ff[8, 1] + 2*ff[8, 2])*H[0, 1 - zp, yp] + (-2*ff[8, 1] + 2*ff[8, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1, 1, 1, y] = H[1, 1, yp]*H[0, 0, 1, y] + H[0, 0, y]*H[1, 1, 1, yp] + H[1, yp]*H[0, 0, 1, 1, y] + H[0, y]*H[1, 1, 1, 0, yp] + H[0, 0, 1, 1, 1, y] + H[1, 1, 1, 0, 0, yp] - 2*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + (-H[1, yp]^2 + 2*H[0, 1, yp])*Zeta[3]

CL[0, 0, 1, 1, 1 - z, y] = CL[0, 0, 1, 1, z]*H[1 - zp, yp] + CL[0, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[0, 1, z]*(-(H[1, yp]*H[0, 0, y]) - H[0, y]*H[1, 0, yp]) + CL[0, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 0, z]*(-(H[1, yp]*H[0, 0, y]) + H[1 - zp, yp]*H[0, 0, y] - H[0, y]*H[1, 0, yp] + H[0, y]*H[1 - zp, 0, yp]) + H[1 - zp, 1, yp]*H[0, 0, 1, y] - CL[0, 1, z]*H[1, 0, 0, yp] + CL[1, z]*(-(H[0, 0, y]*H[1, 1, yp]) - H[1, yp]*H[0, 0, 1, y] - H[0, y]*H[1, 1, 0, yp]) + CL[0, 0, z]*(-H[1, 0, 0, yp] + H[1 - zp, 0, 0, yp]) + CL[0, z]*(-(H[0, 0, y]*H[1, 1, yp]) + H[0, 0, y]*H[1 - zp, 1, yp] - H[1, yp]*H[0, 0, 1, y] + H[1 - zp, yp]*H[0, 0, 1, y] - H[0, y]*H[1, 1, 0, yp] + H[0, y]*H[1 - zp, 1, 0, yp]) + H[0, 0, y]*H[1 - zp, 1, 1, yp] + H[1 - zp, yp]*H[0, 0, 1, 1, y] - CL[1, z]*H[1, 1, 0, 0, yp] + CL[0, z]*(-H[1, 1, 0, 0, yp] + H[1 - zp, 1, 0, 0, yp]) + H[0, y]*H[1 - zp, 1, 1, 0, yp] + H[0, 0, 1, 1, 1 - z, y] + H[1 - zp, 1, 1, 0, 0, yp] + 2*CL[1, z]*H[1, yp]*Zeta[3] + CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + (ff[10, 1]*H[1, yp]^2 + (-2 - 2*ff[10, 2])*H[1, yp]*H[1 - zp, yp] + ff[10, 2]*H[1 - zp, yp]^2 + (2*ff[10, 1] - 2*ff[10, 2])*H[0, 1, yp] + (2 - 2*ff[10, 1] + 2*ff[10, 2])*H[0, 1 - zp, yp] + (2 - 2*ff[10, 1] + 2*ff[10, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1, 1 - z, 1, y] = CL[0, 1, 1, 1, z]*H[1, yp] + CL[0, 1, 1, z]*H[0, y]*H[1, yp] + CL[0, 1, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - 2*CL[0, 0, 1, 1, z]*H[1 - zp, yp] - CL[0, 1, 0, 1, z]*H[1 - zp, yp] - 2*CL[0, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[0, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[0, 1, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[0, 1, z]*(2*H[1, yp]*H[0, 0, y] + 2*H[0, y]*H[1, 0, yp] + H[0, y]*H[1, 1 - zp, yp]) + CL[0, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) - 2*CL[0, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 0, z]*(2*H[1, yp]*H[0, 0, y] - 2*H[1 - zp, yp]*H[0, 0, y] + 2*H[0, y]*H[1, 0, yp] - 2*H[0, y]*H[1 - zp, 0, yp]) + H[1, 1 - zp, yp]*H[0, 0, 1, y] + CL[1, z]*(-(H[1, yp]^2*H[0, 0, y]) + 2*H[0, 0, y]*H[1, 1, yp] + H[1, yp]*H[0, 0, 1, y]) + CL[0, 1, z]*(2*H[1, 0, 0, yp] + H[1, 1 - zp, 0, yp]) + H[0, 0, y]*H[1, 1 - zp, 1, yp] + CL[0, 0, z]*(2*H[1, 0, 0, yp] - 2*H[1 - zp, 0, 0, yp]) + CL[0, z]*(-(H[1, yp]^2*H[0, 0, y]) + H[1, yp]*H[1 - zp, yp]*H[0, 0, y] + 2*H[0, 0, y]*H[1, 1, yp] - 2*H[0, 0, y]*H[1 - zp, 1, yp] + H[1, yp]*H[0, 0, 1, y] - H[1 - zp, yp]*H[0, 0, 1, y] + H[0, y]*H[1, 1 - zp, 0, yp] - H[0, y]*H[1 - zp, 1, 0, yp]) + H[1, yp]*H[0, 0, 1, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1, 0, yp] + CL[0, z]*(H[1, 1 - zp, 0, 0, yp] - H[1 - zp, 1, 0, 0, yp]) + H[0, 0, 1, 1 - z, 1, y] + H[1, 1 - zp, 1, 0, 0, yp] - 2*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] + (ff[11, 1]*H[1, yp]^2 - 2*ff[11, 2]*H[1, yp]*H[1 - zp, yp] + ff[11, 2]*H[1 - zp, yp]^2 + (2 + 2*ff[11, 1] - 2*ff[11, 2])*H[0, 1, yp] + (-2*ff[11, 1] + 2*ff[11, 2])*H[0, 1 - zp, yp] + (-2 - 2*ff[11, 1] + 2*ff[11, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1, 1 - z, 1 - z, y] = -(CL[0, 0, 1, 1, z]*H[1 - zp, yp]) - CL[1, 0, 1, 1, z]*H[1 - zp, yp] - CL[0, 0, 1, z]*H[0, y]*H[1 - zp, yp] - CL[1, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, z]*(H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp]) - CL[0, 0, 1, z]*H[1 - zp, 0, yp] - CL[1, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 0, z]*(H[1, yp]*H[0, 0, y] - H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] - H[0, y]*H[1 - zp, 0, yp]) + CL[1, 0, z]*(H[1, yp]*H[0, 0, y] - H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] - H[0, y]*H[1 - zp, 0, yp]) + CL[0, 1, 1, z]*H[1 - zp, 1 - zp, yp] + CL[0, 1, z]*(H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1 - zp, yp]*H[0, 0, 1, y] + CL[1, 1, z]*H[1, 0, 0, yp] + CL[0, 0, z]*(H[1, 0, 0, yp] - H[1 - zp, 0, 0, yp]) + CL[1, 0, z]*(H[1, 0, 0, yp] - H[1 - zp, 0, 0, yp]) + CL[1, z]*(-(H[0, 0, y]*H[1 - zp, 1, yp]) - H[0, y]*H[1 - zp, 1, 0, yp]) + CL[0, 1, z]*(H[1, 0, 0, yp] + H[1 - zp, 1 - zp, 0, yp]) + CL[0, z]*(-(H[0, 0, y]*H[1 - zp, 1, yp]) + H[0, 0, y]*H[1 - zp, 1 - zp, yp] - H[0, y]*H[1 - zp, 1, 0, yp] + H[0, y]*H[1 - zp, 1 - zp, 0, yp]) + H[0, 0, y]*H[1 - zp, 1 - zp, 1, yp] + H[1 - zp, yp]*H[0, 0, 1, 1 - z, y] - CL[1, z]*H[1 - zp, 1, 0, 0, yp] + CL[0, z]*(-H[1 - zp, 1, 0, 0, yp] + H[1 - zp, 1 - zp, 0, 0, yp]) + H[0, y]*H[1 - zp, 1 - zp, 1, 0, yp] + H[0, 0, 1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, 0, 0, yp] + 2*CL[1, z]*H[1 - zp, yp]*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + (ff[12, 1]*H[1, yp]^2 + (-2 - 2*ff[12, 2])*H[1, yp]*H[1 - zp, yp] + ff[12, 2]*H[1 - zp, yp]^2 + (-2 + 2*ff[12, 1] - 2*ff[12, 2])*H[0, 1, yp] + (4 - 2*ff[12, 1] + 2*ff[12, 2])*H[0, 1 - zp, yp] + (2 - 2*ff[12, 1] + 2*ff[12, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1 - z, 0, 1, y] = -3*CL[1, 1, 1, 1, z]*H[1, yp] - 2*CL[1, 1, 1, z]*H[0, y]*H[1, yp] + CL[1, 0, 1, 1, z]*H[1 - zp, yp] + 2*CL[1, 1, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, 1, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) + CL[1, 1, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) + CL[1, 1, 1, z]*(-2*H[1, 0, yp] - 3*H[1, 1 - zp, yp]) + CL[1, 1, z]*(-(H[1, yp]*H[0, 0, y]) - H[0, y]*H[1, 0, yp] - 2*H[0, y]*H[1, 1 - zp, yp]) + CL[1, 0, 1, z]*H[1 - zp, 0, yp] + CL[1, 1, 0, z]*(-2*H[1, 0, yp] + 2*H[1 - zp, 0, yp]) + CL[1, 0, z]*(-(H[1, yp]*H[0, 0, y]) + H[1 - zp, yp]*H[0, 0, y] - H[0, y]*H[1, 0, yp] + H[0, y]*H[1 - zp, 0, yp]) + H[1, 0, yp]*H[0, 0, 1 - z, y] + H[0, 0, y]*H[1, 0, 1 - zp, yp] + CL[1, 1, z]*(-H[1, 0, 0, yp] + H[1, 0, 1 - zp, yp] - 2*H[1, 1 - zp, 0, yp]) + CL[1, 0, z]*(-H[1, 0, 0, yp] + H[1 - zp, 0, 0, yp]) + CL[1, z]*(H[0, y]*H[1 - zp, yp]*H[1, 0, yp] - H[0, 0, y]*H[1, 1 - zp, yp] - 2*H[0, y]*H[1, 1 - zp, 0, yp] - H[0, y]*H[1 - zp, 1, 0, yp]) + H[1, yp]*H[0, 0, 1 - z, 0, y] + H[0, y]*H[1, 0, 1 - zp, 0, yp] + CL[1, z]*(H[1, 0, 1 - zp, 0, yp] - H[1, 1 - zp, 0, 0, yp]) + H[0, 0, 1 - z, 0, 1, y] + H[1, 0, 1 - zp, 0, 0, yp] + 6*CL[1, z]*H[1, yp]*Zeta[3] + 4*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + (ff[13, 1]*H[1, yp]^2 - 2*ff[13, 2]*H[1, yp]*H[1 - zp, yp] + ff[13, 2]*H[1 - zp, yp]^2 + (-4 + 2*ff[13, 1] - 2*ff[13, 2])*H[0, 1, yp] + (-2*ff[13, 1] + 2*ff[13, 2])*H[0, 1 - zp, yp] + (-2*ff[13, 1] + 2*ff[13, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1 - z, 0, 1 - z, y] = CL[1, 1, z]*(H[0, y]*H[1 - zp, yp]^2 - 2*H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 0, yp]*H[0, 0, 1 - z, y] + CL[1, 1, z]*H[1 - zp, 0, 1 - zp, yp] + H[0, 0, y]*H[1 - zp, 0, 1 - zp, yp] + CL[1, z]*(H[1 - zp, yp]^2*H[0, 0, y] + H[0, y]*H[1 - zp, yp]*H[1 - zp, 0, yp] - 2*H[0, 0, y]*H[1 - zp, 1 - zp, yp] + H[1 - zp, yp]*H[0, 0, 1 - z, y] - 2*H[0, y]*H[1 - zp, 1 - zp, 0, yp]) + H[1 - zp, yp]*H[0, 0, 1 - z, 0, y] + CL[1, z]*H[1 - zp, 0, 1 - zp, 0, yp] + H[0, y]*H[1 - zp, 0, 1 - zp, 0, yp] + H[0, 0, 1 - z, 0, 1 - z, y] + H[1 - zp, 0, 1 - zp, 0, 0, yp] + 4*CL[1, z]*H[1 - zp, yp]*Zeta[3] + 4*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] - 4*H[0, 1 - zp, yp]*Zeta[3]

CL[0, 0, 1 - z, 1, 1, y] = -(CL[0, 1, 1, 1, z]*H[1, yp]) - CL[1, 0, 1, 1, z]*H[1, yp] - CL[1, 1, 0, 1, z]*H[1, yp] - CL[0, 1, 1, z]*H[0, y]*H[1, yp] - CL[1, 0, 1, z]*H[0, y]*H[1, yp] + CL[0, 0, 1, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[0, 1, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[0, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) + CL[1, 0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) + CL[1, 1, 1, z]*H[1, 1, yp] + CL[1, 1, z]*H[0, y]*H[1, 1, yp] + CL[0, 1, 1, z]*(-H[1, 0, yp] - H[1, 1 - zp, yp]) + CL[1, 0, 1, z]*(-H[1, 0, yp] - H[1, 1 - zp, yp]) + CL[1, 1, 0, z]*(H[1, 1, yp] - H[1, 1 - zp, yp]) + CL[0, 1, z]*(-(H[1, yp]*H[0, 0, y]) - H[0, y]*H[1, 0, yp] - H[0, y]*H[1, 1 - zp, yp]) + CL[1, 0, z]*(H[0, y]*H[1, 1, yp] - H[0, y]*H[1, 1 - zp, yp]) + CL[0, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 1, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + CL[1, 0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + CL[0, 0, z]*(-(H[1, yp]*H[0, 0, y]) + H[1 - zp, yp]*H[0, 0, y] - H[0, y]*H[1, 0, yp] + H[0, y]*H[1 - zp, 0, yp]) + H[1, 1, yp]*H[0, 0, 1 - z, y] + H[0, 0, y]*H[1, 1, 1 - zp, yp] + CL[1, 1, z]*(H[1, 1, 0, yp] + H[1, 1, 1 - zp, yp]) + CL[1, z]*(H[1, yp]^2*H[0, 0, y] - H[0, 0, y]*H[1, 1, yp] + H[0, y]*H[1, 1, 0, yp] + H[0, y]*H[1, 1, 1 - zp, yp]) + CL[0, 1, z]*(-H[1, 0, 0, yp] - H[1, 1 - zp, 0, yp]) + CL[1, 0, z]*(H[1, 1, 0, yp] - H[1, 1 - zp, 0, yp]) + CL[0, z]*(H[1, yp]^2*H[0, 0, y] - H[1, yp]*H[1 - zp, yp]*H[0, 0, y] - H[0, 0, y]*H[1, 1, yp] + H[0, 0, y]*H[1 - zp, 1, yp] + H[0, y]*H[1, 1, 0, yp] - H[0, y]*H[1, 1 - zp, 0, yp]) + CL[0, 0, z]*(-H[1, 0, 0, yp] + H[1 - zp, 0, 0, yp]) + H[1, yp]*H[0, 0, 1 - z, 1, y] + H[0, y]*H[1, 1, 1 - zp, 0, yp] + CL[1, z]*(H[1, 1, 0, 0, yp] + H[1, 1, 1 - zp, 0, yp]) + CL[0, z]*(H[1, 1, 0, 0, yp] - H[1, 1 - zp, 0, 0, yp]) + H[0, 0, 1 - z, 1, 1, y] + H[1, 1, 1 - zp, 0, 0, yp] - 4*CL[1, z]*H[1, yp]*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + (ff[15, 1]*H[1, yp]^2 - 2*ff[15, 2]*H[1, yp]*H[1 - zp, yp] + ff[15, 2]*H[1 - zp, yp]^2 + (4 + 2*ff[15, 1] - 2*ff[15, 2])*H[0, 1, yp] + (-2 - 2*ff[15, 1] + 2*ff[15, 2])*H[0, 1 - zp, yp] + (-2 - 2*ff[15, 1] + 2*ff[15, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1 - z, 1, 1 - z, y] = -(CL[0, 1, 1, 1, z]*H[1, yp]) - 4*CL[1, 1, 1, 1, z]*H[1, yp] - CL[0, 1, 1, z]*H[0, y]*H[1, yp] - 3*CL[1, 1, 1, z]*H[0, y]*H[1, yp] + 2*CL[0, 0, 1, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, 1, z]*H[1 - zp, yp] + 2*CL[1, 0, 0, 1, z]*H[1 - zp, yp] + 2*CL[0, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[0, 1, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 0, 1, 1, z]*(-H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 1, 0, 1, z]*(-2*H[1, yp] + 3*H[1 - zp, yp]) + CL[1, 1, 1, 0, z]*(-4*H[1, yp] + 4*H[1 - zp, yp]) + CL[0, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) + CL[1, 0, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) + CL[1, 0, 1, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) + CL[1, 1, 0, z]*(-3*H[0, y]*H[1, yp] + 3*H[0, y]*H[1 - zp, yp]) + CL[0, 1, 1, z]*(-H[1, 0, yp] - H[1, 1 - zp, yp]) + CL[0, 1, z]*(-2*H[1, yp]*H[0, 0, y] - 2*H[0, y]*H[1, 0, yp] - H[0, y]*H[1, 1 - zp, yp]) + 2*CL[0, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 1, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + CL[1, 0, 0, z]*(-2*H[1, 0, yp] + 2*H[1 - zp, 0, yp]) + CL[1, 0, 1, z]*(-2*H[1, 0, yp] - H[1, 1 - zp, yp] + 2*H[1 - zp, 0, yp]) + CL[0, 0, z]*(-2*H[1, yp]*H[0, 0, y] + 2*H[1 - zp, yp]*H[0, 0, y] - 2*H[0, y]*H[1, 0, yp] + 2*H[0, y]*H[1 - zp, 0, yp]) + CL[1, 1, 1, z]*(-3*H[1, 0, yp] - 3*H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) + CL[1, 1, 0, z]*(-3*H[1, 0, yp] - H[1, 1 - zp, yp] + 3*H[1 - zp, 0, yp] + H[1 - zp, 1, yp]) + CL[1, 1, z]*(-2*H[1, yp]*H[0, 0, y] - 2*H[0, y]*H[1, 0, yp] - 2*H[0, y]*H[1, 1 - zp, yp] + H[0, y]*H[1 - zp, 1, yp]) + CL[1, 0, z]*(-2*H[1, yp]*H[0, 0, y] + 2*H[1 - zp, yp]*H[0, 0, y] - 2*H[0, y]*H[1, 0, yp] - H[0, y]*H[1, 1 - zp, yp] + 2*H[0, y]*H[1 - zp, 0, yp] + H[0, y]*H[1 - zp, 1, yp]) + H[1 - zp, 1, yp]*H[0, 0, 1 - z, y] + CL[0, 1, z]*(-2*H[1, 0, 0, yp] - H[1, 1 - zp, 0, yp]) + CL[0, 0, z]*(-2*H[1, 0, 0, yp] + 2*H[1 - zp, 0, 0, yp]) + CL[1, 0, z]*(-2*H[1, 0, 0, yp] - H[1, 1 - zp, 0, yp] + 2*H[1 - zp, 0, 0, yp] + H[1 - zp, 1, 0, yp]) + CL[0, z]*(-(H[1, yp]*H[1 - zp, yp]*H[0, 0, y]) + H[1 - zp, yp]^2*H[0, 0, y] + 2*H[0, 0, y]*H[1 - zp, 1, yp] - 2*H[0, 0, y]*H[1 - zp, 1 - zp, yp] - H[1, yp]*H[0, 0, 1 - z, y] + H[1 - zp, yp]*H[0, 0, 1 - z, y] - H[0, y]*H[1, 1 - zp, 0, yp] + H[0, y]*H[1 - zp, 1, 0, yp]) + H[0, 0, y]*H[1 - zp, 1, 1 - zp, yp] + CL[1, 1, z]*(-2*H[1, 0, 0, yp] - 2*H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp] + H[1 - zp, 1, 1 - zp, yp]) + CL[1, z]*(-(H[1, yp]*H[1 - zp, yp]*H[0, 0, y]) + 2*H[0, 0, y]*H[1 - zp, 1, yp] - H[1, yp]*H[0, 0, 1 - z, y] - H[0, y]*H[1, 1 - zp, 0, yp] + H[0, y]*H[1 - zp, 1, 0, yp] + H[0, y]*H[1 - zp, 1, 1 - zp, yp]) + H[1 - zp, yp]*H[0, 0, 1 - z, 1, y] + CL[0, z]*(-H[1, 1 - zp, 0, 0, yp] + H[1 - zp, 1, 0, 0, yp]) + H[0, y]*H[1 - zp, 1, 1 - zp, 0, yp] + CL[1, z]*(-H[1, 1 - zp, 0, 0, yp] + H[1 - zp, 1, 0, 0, yp] + H[1 - zp, 1, 1 - zp, 0, yp]) + H[0, 0, 1 - z, 1, 1 - z, y] + H[1 - zp, 1, 1 - zp, 0, 0, yp] + CL[1, z]*(2*H[1, yp] - 4*H[1 - zp, yp])*Zeta[3] + CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + (ff[16, 1]*H[1, yp]^2 + (-2 - 2*ff[16, 2])*H[1, yp]*H[1 - zp, yp] + ff[16, 2]*H[1 - zp, yp]^2 + (2*ff[16, 1] - 2*ff[16, 2])*H[0, 1, yp] + (2 - 2*ff[16, 1] + 2*ff[16, 2])*H[0, 1 - zp, yp] + (2 - 2*ff[16, 1] + 2*ff[16, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 0, 1 - z, 1 - z, 1, y] = CL[0, 1, 1, 1, z]*H[1, yp] +3*CL[1, 1, 1, 1, z]*H[1, yp] + CL[0, 1, 1, z]*H[0, y]*H[1, yp] + 2*CL[1, 1, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 1, 0, z]*(3*H[1, yp] - 3*H[1 - zp, yp]) + CL[1, 1, 0, 1, z]*(H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 1, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 1, 1, z]*(H[1, yp] - H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) - CL[0, 0, 1, 1, z]*H[1 - zp, yp] - CL[0, 1, 0, 1, z]*H[1 - zp, yp] - CL[1, 0, 0, 1, z]*H[1 - zp, yp] - CL[0, 0, 1, z]*H[0, y]*H[1 - zp, yp] + CL[1, 1, 0, z]*(2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp]) + CL[0, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 0, 1, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 1, 1, z]*(2*H[1, 0, yp] + 3*H[1, 1 - zp, yp]) + CL[1, 1, z]*(H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + 2*H[0, y]*H[1, 1 - zp, yp]) + CL[0, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) + CL[1, 0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) - CL[0, 0, 1, z]*H[1 - zp, 0, yp] + CL[0, 0, z]*(H[1, yp]*H[0, 0, y] - H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] - H[0, y]*H[1 - zp, 0, yp]) + CL[0, 1, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp] - H[1 - zp, 1 - zp, yp]) + CL[1, 1, 0, z]*(2*H[1, 0, yp] + H[1, 1 - zp, yp] - 2*H[1 - zp, 0, yp] - H[1 - zp, 1 - zp, yp]) + CL[1, 0, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp] - H[1 - zp, 0, yp] - H[1 - zp, 1 - zp, yp]) + CL[0, 1, z]*(H[1, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + H[0, y]*H[1, 1 - zp, yp] - H[0, y]*H[1 - zp, 1 - zp, yp]) + CL[1, 0, z]*(H[1, yp]*H[0, 0, y] - H[1 - zp, yp]*H[0, 0, y] + H[0, y]*H[1, 0, yp] + H[0, y]*H[1, 1 - zp, yp] - H[0, y]*H[1 - zp, 0, yp] - H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1, 1 - zp, yp]*H[0, 0, 1 - z, y] + H[0, 0, y]*H[1, 1 - zp, 1 - zp, yp] + CL[1, 1, z]*(H[1, 0, 0, yp] + 2*H[1, 1 - zp, 0, yp] + H[1, 1 - zp, 1 - zp, yp]) + CL[1, z]*(H[1, yp]*H[1 - zp, yp]*H[0, 0, y] - H[0, 0, y]*H[1 - zp, 1, yp] + H[1, yp]*H[0, 0, 1 - z, y] + H[0, y]*H[1, 1 - zp, 0, yp] + H[0, y]*H[1, 1 - zp, 1 - zp, yp]) + CL[0, 0, z]*(H[1, 0, 0, yp] - H[1 - zp, 0, 0, yp]) + CL[0, 1, z]*(H[1, 0, 0, yp] + H[1, 1 - zp, 0, yp] - H[1 - zp, 1 - zp, 0, yp]) + CL[1, 0, z]*(H[1, 0, 0, yp] + H[1, 1 - zp, 0, yp] - H[1 - zp, 0, 0, yp] - H[1 - zp, 1 - zp, 0, yp]) + CL[0, z]*(H[1, yp]*H[1 - zp, yp]*H[0, 0, y] - H[1 - zp, yp]^2*H[0, 0, y] - H[0, 0, y]*H[1 - zp, 1, yp] + H[0, 0, y]*H[1 - zp, 1 - zp, yp] + H[1, yp]*H[0, 0, 1 - z, y] - H[1 - zp, yp]*H[0, 0, 1 - z, y] + H[0, y]*H[1, 1 - zp, 0, yp] - H[0, y]*H[1 - zp, 1 - zp, 0, yp]) + H[1, yp]*H[0, 0, 1 - z, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1 - zp, 0, yp] + CL[1, z]*(H[1, 1 - zp, 0, 0, yp] + H[1, 1 - zp, 1 - zp, 0, yp]) + CL[0, z]*(H[1, 1 - zp, 0, 0, yp] - H[1 - zp, 1 - zp, 0, 0, yp]) + H[0, 0, 1 - z, 1 - z, 1, y] + H[1, 1 - zp, 1 - zp, 0, 0, yp] - 4*CL[1, z]*H[1, yp]*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] + (ff[17, 1]*H[1, yp]^2 - 2*ff[17, 2]*H[1, yp]*H[1 - zp, yp] + ff[17, 2]*H[1 - zp, yp]^2 + (2 + 2*ff[17, 1] - 2*ff[17, 2])*H[0, 1, yp] + (-2*ff[17, 1] + 2*ff[17, 2])*H[0, 1 - zp, yp] + (-2 - 2*ff[17, 1] + 2*ff[17, 2])*H[1, 1 - zp, yp])*Zeta[3]

 CL[0, 0, 1 - z, 1 - z, 1 - z, y] = H[1 - zp, 1 - zp, yp]*H[0, 0, 1 - z, y] + CL[1, 1, z]*H[1 - zp, 1 - zp, 1 - zp, yp] + CL[1, z]*H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp] + H[0, 0, y]*H[1 - zp, 1 - zp, 1 - zp, yp] + H[1 - zp, yp]*H[0, 0, 1 - z, 1 - z, y] + CL[1, z]*H[1 - zp, 1 - zp, 1 - zp, 0, yp] + H[0, y]*H[1 - zp, 1 - zp, 1 - zp, 0, yp] + H[0, 0, 1 - z, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1 - zp, 0, 0, yp] - 2*CL[1, z]*H[1 - zp, yp]*Zeta[3] - 2*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] + (-H[1 - zp, yp]^2 + 2*H[0, 1 - zp, yp])*Zeta[3]

CL[0, 1, 0, 1, 1, y] = H[1, 1, yp]*H[0, 1, 0, y] + H[0, 1, y]*H[1, 1, 0, yp] + H[1, yp]*H[0, 1, 0, 1, y] + H[0, y]*H[1, 1, 0, 1, yp] + H[0, 1, 0, 1, 1, y] + H[1, 1, 0, 1, 0, yp] + 6*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + (2*H[1, yp]^2 - 6*H[0, 1, yp])*Zeta[3]

CL[0, 1, 0, 1, 1 - z, y] = -(CL[0, 1, 1, z]*H[0, y]*H[1, yp]) + CL[0, 1, 0, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) - CL[0, 1, 1, z]*H[1, 0, yp] + CL[0, 1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1 - zp, yp]*H[0, 1, y] - H[0, y]*H[1, 1 - zp, yp]) + CL[0, 1, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + H[1 - zp, 1, yp]*H[0, 1, 0, y] + CL[1, z]*(-(H[0, y]*H[1, yp]*H[1, 0, yp]) - H[0, 1, y]*H[1, 0, yp] - H[1, yp]*H[0, 1, 0, y] + 2*H[0, y]*H[1, 1, 0, yp]) + CL[0, 1, z]*H[1 - zp, 1, 0, yp] + H[0, 1, y]*H[1 - zp, 1, 0, yp] + CL[0, z]*(-(H[0, y]*H[1, yp]*H[1, 0, yp]) - H[0, 1, y]*H[1, 0, yp] + H[0, y]*H[1, yp]*H[1 - zp, 0, yp] + H[0, 1, y]*H[1 - zp, 0, yp] - H[1, yp]*H[0, 1, 0, y] + H[1 - zp, yp]*H[0, 1, 0, y] + 2*H[0, y]*H[1, 1, 0, yp] - H[0, y]*H[1, 1 - zp, 0, yp] - H[0, y]*H[1 - zp, 1, 0, yp]) + H[1 - zp, yp]*H[0, 1, 0, 1, y] - CL[1, z]*H[1, 0, 1, 0, yp] + CL[0, z]*(-H[1, 0, 1, 0, yp] + H[1 - zp, 0, 1, 0, yp]) + H[0, y]*H[1 - zp, 1, 0, 1, yp] + H[0, 1, 0, 1, 1 - z, y] + H[1 - zp, 1, 0, 1, 0, yp] - 4*CL[1, z]*H[1, yp]*Zeta[3] + CL[0, z]*(-4*H[1, yp] + 4*H[1 - zp, yp])*Zeta[3] + (2*H[0, y]*H[1, yp] + 4*H[0, y]*H[1 - zp, yp])*Zeta[3] + (2*H[0, yp]*H[1, yp] + ff[20, 1]*H[1, yp]^2 + 4*H[0, yp]*H[1 - zp, yp] + (4 - 2*ff[20, 2])*H[1, yp]*H[1 - zp, yp] + ff[20, 2]*H[1 - zp, yp]^2 + (-2 + 2*ff[20, 1] - 2*ff[20, 2])*H[0, 1, yp] + (-4 - 2*ff[20, 1] + 2*ff[20, 2])*H[0, 1 - zp, yp] + (-4 - 2*ff[20, 1] + 2*ff[20, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 0, 1 - z, 1, y] = CL[1, 0, 1, 1, z]*H[1, yp] + CL[0, 1, 1, z]*H[0, y]*H[1, yp] + 2*CL[1, 0, 1, z]*H[0, y]*H[1, yp] + CL[1, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - CL[0, 1, 0, 1, z]*H[1 - zp, yp] - 2*CL[1, 0, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, 0, z]*(2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp]) + CL[0, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[0, 1, 1, z]*H[1, 0, yp] + CL[1, 1, z]*(H[0, y]*H[1, yp]^2 + H[1, yp]*H[0, 1, y] - 2*H[0, y]*H[1, 1, yp]) + CL[1, 0, 1, z]*(2*H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[0, 1, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]) - H[1 - zp, yp]*H[0, 1, y] + H[0, y]*H[1, 1 - zp, yp]) + CL[1, 0, z]*(H[0, y]*H[1, yp]^2 - H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1, y] - H[1 - zp, yp]*H[0, 1, y] - 2*H[0, y]*H[1, 1, yp] + 2*H[0, y]*H[1, 1 - zp, yp]) + CL[1, 0, 0, z]*(2*H[1, 0, yp] - 2*H[1 - zp, 0, yp]) + CL[0, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) + H[1, 1 - zp, yp]*H[0, 1, 0, y] + CL[1, z]*(H[0, y]*H[1, yp]*H[1, 0, yp] + H[0, 1, y]*H[1, 0, yp] + H[0, y]*H[1, yp]*H[1, 1 - zp, yp] + H[0, 1, y]*H[1, 1 - zp, yp] + H[1, yp]*H[0, 1, 0, y] - 2*H[0, y]*H[1, 1, 0, yp] - 2*H[0, y]*H[1, 1, 1 - zp, yp]) + H[0, 1, y]*H[1, 1 - zp, 0, yp] + CL[1, 0, z]*(H[1, 1 - zp, 0, yp] - H[1 - zp, 1, 0, yp]) - CL[0, 1, z]*H[1 - zp, 1, 0, yp] + CL[0, z]*(H[0, y]*H[1, yp]*H[1, 0, yp] + H[0, 1, y]*H[1, 0, yp] - H[0, y]*H[1, yp]*H[1 - zp, 0, yp] - H[0, 1, y]*H[1 - zp, 0, yp] + H[1, yp]*H[0, 1, 0, y] - H[1 - zp, yp]*H[0, 1, 0, y] - 2*H[0, y]*H[1, 1, 0, yp] + H[0, y]*H[1, 1 - zp, 0, yp] + H[0, y]*H[1 - zp, 1, 0, yp]) + H[1, yp]*H[0, 1, 0, 1 - z, y] + H[0, y]*H[1, 1 - zp, 0, 1, yp] + CL[1, z]*(H[1, 0, 1, 0, yp] + H[1, 1 - zp, 1, 0, yp]) + CL[0, z]*(H[1, 0, 1, 0, yp] - H[1 - zp, 0, 1, 0, yp]) + H[0, 1, 0, 1 - z, 1, y] + H[1, 1 - zp, 0, 1, 0, yp] + 2*CL[1, z]*H[1, yp]*Zeta[3] + 6*(H[0, y] + H[0, yp])*H[1, yp]*Zeta[3] + CL[0, z]*(4*H[1, yp] - 4*H[1 - zp, yp])*Zeta[3] + (ff[21, 1]*H[1, yp]^2 - 2*ff[21, 2]*H[1, yp]*H[1 - zp, yp] + ff[21, 2]*H[1 - zp, yp]^2 + (-6 + 2*ff[21, 1] - 2*ff[21, 2])*H[0, 1, yp] + (-2*ff[21, 1] + 2*ff[21, 2])*H[0, 1 - zp, yp] + (4 - 2*ff[21, 1] + 2*ff[21, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 0, 1 - z, 1 - z, y] = CL[1, 0, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 1, z]*H[0, y]*H[1, yp] - CL[1, 0, 0, 1, z]*H[1 - zp, yp] - CL[1, 1, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) + CL[1, 1, 1, z]*H[1, 0, yp] + CL[1, 0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) + CL[1, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) - CL[1, 1, z]*H[0, y]*H[1 - zp, 1, yp] + CL[1, 0, 1, z]*(H[1, 0, yp] + H[1 - zp, 1 - zp, yp]) + CL[1, 0, z]*(-(H[0, y]*H[1 - zp, 1, yp]) + H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1 - zp, yp]*H[0, 1, 0, y] - CL[1, 1, z]*H[1 - zp, 1, 0, yp] + CL[1, z]*(H[0, y]*H[1, yp]*H[1 - zp, 1 - zp, yp] + H[0, 1, y]*H[1 - zp, 1 - zp, yp] - H[0, y]*H[1, 1 - zp, 1 - zp, yp] - H[0, y]*H[1 - zp, 1, 1 - zp, yp]) + H[0, 1, y]*H[1 - zp, 1 - zp, 0, yp] + CL[1, 0, z]*(-H[1 - zp, 1, 0, yp] + H[1 - zp, 1 - zp, 0, yp]) + H[1 - zp, yp]*H[0, 1, 0, 1 - z, y] + H[0, y]*H[1 - zp, 1 - zp, 0, 1, yp] + CL[1, z]*H[1 - zp, 1 - zp, 1, 0, yp] + H[0, 1, 0, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 0, 1, 0, yp] - 2*CL[1, z]*H[1 - zp, yp]*Zeta[3] + (2*H[0, y]*H[1, yp] + 4*H[0, y]*H[1 - zp, yp])*Zeta[3] + (2*H[0, yp]*H[1, yp] + ff[22, 1]*H[1, yp]^2 + 4*H[0, yp]*H[1 - zp, yp] + (4 - 2*ff[22, 2])*H[1, yp]*H[1 - zp, yp] + ff[22, 2]*H[1 - zp, yp]^2 + (2 + 2*ff[22, 1] - 2*ff[22, 2])*H[0, 1, yp] + (-8 - 2*ff[22, 1] + 2*ff[22, 2])*H[0, 1 - zp, yp] + (-4 - 2*ff[22, 1] + 2*ff[22, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 1, 0, 1 - z, y] = -(CL[1, 0, 1, z]*H[0, y]*H[1, yp]) + CL[1, 0, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) - CL[1, 0, 1, z]*H[1, 0, yp] + CL[1, 1, z]*(-(H[0, y]*H[1, yp]^2) - H[1, yp]*H[0, 1, y] + H[0, y]*H[1, 1, yp]) + CL[1, 0, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] - H[1, yp]*H[0, 1, y] + H[1 - zp, yp]*H[0, 1, y] + H[0, y]*H[1, 1, yp] - H[0, y]*H[1, 1 - zp, yp]) + CL[1, 0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + H[1 - zp, 0, yp]*H[0, 1, 1, y] - CL[1, 1, z]*H[1, 1, 0, yp] + CL[1, z]*((H[0, y]*H[1, yp]^2*H[1 - zp, yp])/2 + H[1, yp]*H[1 - zp, yp]*H[0, 1, y] - H[0, y]*H[1, yp]*H[1, 1 - zp, yp] - H[0, 1, y]*H[1, 1 - zp, yp] + H[1 - zp, yp]*H[0, 1, 1, y] + H[0, y]*H[1, 1, 1 - zp, yp]) + H[0, 1, y]*H[1 - zp, 0, 1, yp] + CL[1, 0, z]*(-H[1, 1, 0, yp] + H[1 - zp, 1, 0, yp]) + H[1 - zp, yp]*H[0, 1, 1, 0, y] + H[0, y]*H[1 - zp, 0, 1, 1, yp] + CL[1, z]*H[1 - zp, 1, 1, 0, yp] + H[0, 1, 1, 0, 1 - z, y] + H[1 - zp, 0, 1, 1, 0, yp] - 2*CL[1, z]*H[1 - zp, yp]*Zeta[3] + (-4*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp])*Zeta[3] + (-4*H[0, yp]*H[1, yp] + (-2*ff[10, 1] - ff[11, 1] - ff[20, 1])*H[1, yp]^2 - 2*H[0, yp]*H[1 - zp, yp] + (4*ff[10, 2] + 2*ff[11, 2] + 2*ff[20, 2])*H[1, yp]*H[1 - zp, yp] + (-2*ff[10, 2] - ff[11, 2] - ff[20, 2])*H[1 - zp, yp]^2 + (4 - 4*ff[10, 1] + 4*ff[10, 2] - 2*ff[11, 1] + 2*ff[11, 2] - 2*ff[20, 1] + 2*ff[20, 2])*H[0, 1, yp] + (2 + 4*ff[10, 1] - 4*ff[10, 2] + 2*ff[11, 1] - 2*ff[11, 2] + 2*ff[20, 1] - 2*ff[20, 2])*H[0, 1 - zp, yp] + (4*ff[10, 1] - 4*ff[10, 2] + 2*ff[11, 1] - 2*ff[11, 2] + 2*ff[20, 1] - 2*ff[20, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 1, 1, 1, y] = H[1, 1, yp]*H[0, 1, 1, y] + H[0, 1, y]*H[1, 1, 1, yp] + H[1, yp]*H[0, 1, 1, 1, y] + H[0, y]*H[1, 1, 1, 1, yp] + H[0, 1, 1, 1, 1, y] + H[1, 1, 1, 1, 0, yp] - H[1, yp]^2*Zeta[3]

CL[0, 1, 1, 1, 1 - z, y] = -(CL[0, 0, 1, z]*H[0, y]*H[1, yp]) + CL[0, 0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) - CL[0, 0, 1, z]*H[1, 0, yp] + CL[0, 1, z]*(-(H[1, yp]*H[0, 1, y]) - H[0, y]*H[1, 1, yp]) + CL[0, 0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) + CL[0, 0, z]*(-(H[1, yp]*H[0, 1, y]) + H[1 - zp, yp]*H[0, 1, y] - H[0, y]*H[1, 1, yp] + H[0, y]*H[1 - zp, 1, yp]) + H[1 - zp, 1, yp]*H[0, 1, 1, y] - CL[0, 1, z]*H[1, 1, 0, yp] + CL[1, z]*(-(H[0, 1, y]*H[1, 1, yp]) - H[1, yp]*H[0, 1, 1, y] - H[0, y]*H[1, 1, 1, yp]) + CL[0, 0, z]*(-H[1, 1, 0, yp] + H[1 - zp, 1, 0, yp]) + H[0, 1, y]*H[1 - zp, 1, 1, yp] + CL[0, z]*(-(H[0, 1, y]*H[1, 1, yp]) + H[0, 1, y]*H[1 - zp, 1, yp] - H[1, yp]*H[0, 1, 1, y] + H[1 - zp, yp]*H[0, 1, 1, y] - H[0, y]*H[1, 1, 1, yp] + H[0, y]*H[1 - zp, 1, 1, yp]) + H[1 - zp, yp]*H[0, 1, 1, 1, y] - CL[1, z]*H[1, 1, 1, 0, yp] + CL[0, z]*(-H[1, 1, 1, 0, yp] + H[1 - zp, 1, 1, 0, yp]) + H[0, y]*H[1 - zp, 1, 1, 1, yp] + H[0, 1, 1, 1, 1 - z, y] + H[1 - zp, 1, 1, 1, 0, yp] + 2*CL[1, z]*H[1, yp]*Zeta[3] + CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] + (ff[4, 1]*H[1, yp]^2 + (-2 - 2*ff[4, 2])*H[1, yp]*H[1 - zp, yp] + ff[4, 2]*H[1 - zp, yp]^2 + (2*ff[4, 1] - 2*ff[4, 2])*H[0, 1, yp] + (-2*ff[4, 1] + 2*ff[4, 2])*H[0, 1 - zp, yp] + (2 - 2*ff[4, 1] + 2*ff[4, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 1, 1 - z, 1, y] = CL[0, 0, 1, 1, z]*H[1, yp] + 3*CL[0, 0, 1, z]*H[0, y]*H[1, yp] + CL[0, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) - 3*CL[0, 0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, 0, z]*(3*H[0, y]*H[1, yp] - 3*H[0, y]*H[1 - zp, yp]) + CL[0, 1, z]*(-(H[0, y]*H[1, yp]^2) + 2*H[1, yp]*H[0, 1, y] + 3*H[0, y]*H[1, 1, yp]) + CL[0, 0, 1, z]*(3*H[1, 0, yp] + H[1, 1 - zp, yp]) + CL[0, 0, 0, z]*(3*H[1, 0, yp] - 3*H[1 - zp, 0, yp]) + CL[0, 0, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] + 2*H[1, yp]*H[0, 1, y] - 2*H[1 - zp, yp]*H[0, 1, y] + 3*H[0, y]*H[1, 1, yp] - 3*H[0, y]*H[1 - zp, 1, yp]) + H[1, 1 - zp, yp]*H[0, 1, 1, y] + CL[0, 1, z]*H[1, 1, 0, yp] + CL[1, z]*(-(H[1, yp]^2*H[0, 1, y]) - H[0, y]*H[1, yp]*H[1, 1, yp] + 2*H[0, 1, y]*H[1, 1, yp] + H[1, yp]*H[0, 1, 1, y] + 3*H[0, y]*H[1, 1, 1, yp]) + H[0, 1, y]*H[1, 1 - zp, 1, yp] + CL[0, 0, z]*(H[1, 1, 0, yp] + H[1, 1 - zp, 0, yp] - 2*H[1 - zp, 1, 0, yp]) + CL[0, z]*(-(H[1, yp]^2*H[0, 1, y]) + H[1, yp]*H[1 - zp, yp]*H[0, 1, y] - H[0, y]*H[1, yp]*H[1, 1, yp] + 2*H[0, 1, y]*H[1, 1, yp] + H[0, y]*H[1, yp]*H[1 - zp, 1, yp] - 2*H[0, 1, y]*H[1 - zp, 1, yp] + H[1, yp]*H[0, 1, 1, y] - H[1 - zp, yp]*H[0, 1, 1, y] + 3*H[0, y]*H[1, 1, 1, yp] - 3*H[0, y]*H[1 - zp, 1, 1, yp]) + H[1, yp]*H[0, 1, 1, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1, 1, yp] + CL[0, z]*(H[1, 1 - zp, 1, 0, yp] - H[1 - zp, 1, 1, 0, yp]) + H[0, 1, 1, 1 - z, 1, y] + H[1, 1 - zp, 1, 1, 0, yp] + CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] + ((-3*ff[4, 1] - ff[8, 1])*H[1, yp]^2 + (6*ff[4, 2] + 2*ff[8, 2])*H[1, yp]*H[1 - zp, yp] + (-3*ff[4, 2] - ff[8, 2])*H[1 - zp, yp]^2 + (-6*ff[4, 1] + 6*ff[4, 2] - 2*ff[8, 1] + 2*ff[8, 2])*H[0, 1, yp] + (6*ff[4, 1] - 6*ff[4, 2] + 2*ff[8, 1] - 2*ff[8, 2])*H[0, 1 - zp, yp] + (-2 + 6*ff[4, 1] - 6*ff[4, 2] + 2*ff[8, 1] - 2*ff[8, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 1, 1 - z, 1 - z, y] = 2*CL[0, 0, 1, z]*H[0, y]*H[1, yp] + CL[0, 1, 1, z]*H[0, y]*H[1, yp] +    CL[1, 0, 1, z]*H[0, y]*H[1, yp] - 2*CL[0, 0, 0, 1, z]*H[1 - zp, yp] -    CL[0, 1, 0, 1, z]*H[1 - zp, yp] - CL[1, 0, 0, 1, z]*H[1 - zp, yp] +    CL[0, 0, 0, z]*(2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 1, z]*H[1, 0, yp] + CL[1, 0, 1, z]*H[1, 0, yp] +    CL[1, 1, z]*(H[1, yp]*H[0, 1, y] + H[0, y]*H[1, 1, yp]) +    CL[0, 0, 0, z]*(2*H[1, 0, yp] - 2*H[1 - zp, 0, yp]) +    CL[0, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) +    CL[1, 0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) +    CL[0, 1, z]*(H[1, yp]*H[0, 1, y] + H[0, y]*H[1, 1, yp] -      H[0, y]*H[1 - zp, 1, yp]) + CL[1, 0, z]*(H[1, yp]*H[0, 1, y] -      H[1 - zp, yp]*H[0, 1, y] + H[0, y]*H[1, 1, yp] -      H[0, y]*H[1 - zp, 1, yp]) + CL[0, 0, 1, z]*    (2*H[1, 0, yp] + H[1 - zp, 1 - zp, yp]) +    CL[0, 0, z]*(H[1, yp]*H[0, 1, y] - H[1 - zp, yp]*H[0, 1, y] +      H[0, y]*H[1, 1, yp] - 2*H[0, y]*H[1 - zp, 1, yp] +      H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1 - zp, yp]*H[0, 1, 1, y] +    CL[1, 1, z]*H[1, 1, 0, yp] + CL[0, 1, z]*(H[1, 1, 0, yp] -      H[1 - zp, 1, 0, yp]) + CL[1, 0, z]*(H[1, 1, 0, yp] -      H[1 - zp, 1, 0, yp]) + CL[1, z]*(-(H[0, 1, y]*H[1 - zp, 1, yp]) -      H[0, y]*H[1 - zp, 1, 1, yp]) + CL[0, 0, z]*(H[1, 1, 0, yp] -      2*H[1 - zp, 1, 0, yp] + H[1 - zp, 1 - zp, 0, yp]) +    H[0, 1, y]*H[1 - zp, 1 - zp, 1, yp] +    CL[0, z]*(-(H[0, 1, y]*H[1 - zp, 1, yp]) +      H[0, 1, y]*H[1 - zp, 1 - zp, yp] - H[0, y]*H[1 - zp, 1, 1, yp] +      H[0, y]*H[1 - zp, 1 - zp, 1, yp]) + H[1 - zp, yp]*H[0, 1, 1, 1 - z, y] -    CL[1, z]*H[1 - zp, 1, 1, 0, yp] + CL[0, z]*(-H[1 - zp, 1, 1, 0, yp] +      H[1 - zp, 1 - zp, 1, 0, yp]) + H[0, y]*H[1 - zp, 1 - zp, 1, 1, yp] +    H[0, 1, 1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, 1, 0, yp] +    2*CL[1, z]*H[1 - zp, yp]*Zeta[3] +    (2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp])*Zeta[3] +    (2*H[0, yp]*H[1, yp] + (-2*ff[4, 1] + ff[10, 1] + ff[12, 1])*H[1, yp]^2 -      2*H[0, yp]*H[1 - zp, yp] + (-2 + 4*ff[4, 2] - 2*ff[10, 2] - 2*ff[12, 2])*      H[1, yp]*H[1 - zp, yp] + (-2*ff[4, 2] + ff[10, 2] + ff[12, 2])*      H[1 - zp, yp]^2 + (-4 - 4*ff[4, 1] + 4*ff[4, 2] + 2*ff[10, 1] -        2*ff[10, 2] + 2*ff[12, 1] - 2*ff[12, 2])*H[0, 1, yp] +      (4 + 4*ff[4, 1] - 4*ff[4, 2] - 2*ff[10, 1] + 2*ff[10, 2] - 2*ff[12, 1] +        2*ff[12, 2])*H[0, 1 - zp, yp] + (2 + 4*ff[4, 1] - 4*ff[4, 2] -        2*ff[10, 1] + 2*ff[10, 2] - 2*ff[12, 1] + 2*ff[12, 2])*      H[1, 1 - zp, yp])*Zeta[3]      

CL[0, 1, 1 - z, 0, 1 - z, y] =   CL[0, 1, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 1, z]*H[0, y]*H[1, yp] -    CL[0, 1, 0, 1, z]*H[1 - zp, yp] - CL[1, 1, 0, 1, z]*H[1 - zp, yp] +    CL[0, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 1, z]*H[1, 0, yp] + CL[1, 1, 1, z]*H[1, 0, yp] +    CL[0, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) +    CL[1, 1, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) +    CL[1, 1, z]*(-2*H[0, y]*H[1, yp]*H[1 - zp, yp] +      2*H[0, y]*H[1, 1 - zp, yp] + H[0, y]*H[1 - zp, 1, yp]) +    CL[0, 1, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]) + H[0, y]*H[1 - zp, yp]^2 +      H[0, y]*H[1, 1 - zp, yp] - 2*H[0, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]) + H[0, y]*H[1 - zp, yp]^2 +      H[0, y]*H[1, 1 - zp, yp] + H[0, y]*H[1 - zp, 1, yp] -      2*H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 0, yp]*H[0, 1, 1 - z, y] +    H[0, 1, y]*H[1 - zp, 0, 1 - zp, yp] +    CL[0, 1, z]*(H[1 - zp, 0, 1 - zp, yp] - H[1 - zp, 1, 0, yp]) -    CL[1, 1, z]*H[1 - zp, 1, 0, yp] + CL[1, z]*(H[1 - zp, yp]^2*H[0, 1, y] -      H[0, y]*H[1, yp]*H[1 - zp, 0, yp] + H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1, yp] - 2*H[0, y]*H[1, yp]*H[1 - zp, 1 - zp, yp] -      2*H[0, 1, y]*H[1 - zp, 1 - zp, yp] + H[1 - zp, yp]*H[0, 1, 1 - z, y] +      H[0, y]*H[1, 1 - zp, 0, yp] + 2*H[0, y]*H[1, 1 - zp, 1 - zp, yp] +      H[0, y]*H[1 - zp, 1, 0, yp] + H[0, y]*H[1 - zp, 1, 1 - zp, yp]) +    CL[0, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, 0, yp]) +      H[0, y]*H[1 - zp, yp]*H[1 - zp, 0, yp] + H[0, y]*H[1, 1 - zp, 0, yp] +      H[0, y]*H[1 - zp, 1, 0, yp] - 2*H[0, y]*H[1 - zp, 1 - zp, 0, yp]) +    H[1 - zp, yp]*H[0, 1, 1 - z, 0, y] - CL[1, z]*H[1 - zp, 0, 1, 0, yp] +    CL[0, z]*(-H[1 - zp, 0, 1, 0, yp] + H[1 - zp, 0, 1 - zp, 0, yp]) +    H[0, y]*H[1 - zp, 0, 1 - zp, 1, yp] + H[0, 1, 1 - z, 0, 1 - z, y] +    H[1 - zp, 0, 1 - zp, 1, 0, yp] - 4*CL[1, z]*H[1 - zp, yp]*Zeta[3] +    (-4*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp])*Zeta[3] +    (-4*H[0, yp]*H[1, yp] + ff[28, 1]*H[1, yp]^2 - 2*H[0, yp]*H[1 - zp, yp] -      2*ff[28, 2]*H[1, yp]*H[1 - zp, yp] + ff[28, 2]*H[1 - zp, yp]^2 +      (4 + 2*ff[28, 1] - 2*ff[28, 2])*H[0, 1, yp] +      (2 - 2*ff[28, 1] + 2*ff[28, 2])*H[0, 1 - zp, yp] +      (-2*ff[28, 1] + 2*ff[28, 2])*H[1, 1 - zp, yp])*Zeta[3] 

CL[0, 1, 1 - z, 1, 1, y] = -2*CL[0, 0, 1, 1, z]*H[1, yp] -    CL[0, 1, 0, 1, z]*H[1, yp] - 3*CL[0, 0, 1, z]*H[0, y]*H[1, yp] +    3*CL[0, 0, 0, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, 0, z]*    (-H[1, yp] + H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[0, 0, 0, z]*    (-3*H[0, y]*H[1, yp] + 3*H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 1, z]*H[1, 1, yp] + CL[0, 1, z]*(2*H[0, y]*H[1, yp]^2 -      H[1, yp]*H[0, 1, y] - 3*H[0, y]*H[1, 1, yp]) +    CL[0, 0, 1, z]*(-3*H[1, 0, yp] - 2*H[1, 1 - zp, yp]) +    CL[0, 1, 0, z]*(H[1, 1, yp] - H[1, 1 - zp, yp]) +    CL[0, 0, 0, z]*(-3*H[1, 0, yp] + 3*H[1 - zp, 0, yp]) +    CL[0, 0, z]*(2*H[0, y]*H[1, yp]^2 - 2*H[0, y]*H[1, yp]*H[1 - zp, yp] -      H[1, yp]*H[0, 1, y] + H[1 - zp, yp]*H[0, 1, y] - 3*H[0, y]*H[1, 1, yp] +      3*H[0, y]*H[1 - zp, 1, yp]) + H[1, 1, yp]*H[0, 1, 1 - z, y] +    CL[1, z]*(-(H[0, y]*H[1, yp]^3)/2 + H[1, yp]^2*H[0, 1, y] +      2*H[0, y]*H[1, yp]*H[1, 1, yp] - H[0, 1, y]*H[1, 1, yp] -      3*H[0, y]*H[1, 1, 1, yp]) + H[0, 1, y]*H[1, 1, 1 - zp, yp] +    CL[0, 1, z]*(H[1, 1, 0, yp] + H[1, 1, 1 - zp, yp]) +    CL[0, 0, z]*(H[1, 1, 0, yp] - 2*H[1, 1 - zp, 0, yp] +      H[1 - zp, 1, 0, yp]) + CL[0, z]*(-(H[0, y]*H[1, yp]^3)/2 +      (H[0, y]*H[1, yp]^2*H[1 - zp, yp])/2 + H[1, yp]^2*H[0, 1, y] -      H[1, yp]*H[1 - zp, yp]*H[0, 1, y] + 2*H[0, y]*H[1, yp]*H[1, 1, yp] -      H[0, 1, y]*H[1, 1, yp] - 2*H[0, y]*H[1, yp]*H[1 - zp, 1, yp] +      H[0, 1, y]*H[1 - zp, 1, yp] - 3*H[0, y]*H[1, 1, 1, yp] +      3*H[0, y]*H[1 - zp, 1, 1, yp]) + H[1, yp]*H[0, 1, 1 - z, 1, y] +    H[0, y]*H[1, 1, 1 - zp, 1, yp] + CL[0, z]*(H[1, 1, 1 - zp, 0, yp] -      H[1, 1 - zp, 1, 0, yp]) + H[0, 1, 1 - z, 1, 1, y] +    H[1, 1, 1 - zp, 1, 0, yp] + ((-1 - 3*ff[5, 1] - ff[13, 1])*H[1, yp]^2 +      (6*ff[5, 2] + 2*ff[13, 2])*H[1, yp]*H[1 - zp, yp] +      (-3*ff[5, 2] - ff[13, 2])*H[1 - zp, yp]^2 +      (-6*ff[5, 1] + 6*ff[5, 2] - 2*ff[13, 1] + 2*ff[13, 2])*H[0, 1, yp] +      (6*ff[5, 1] - 6*ff[5, 2] + 2*ff[13, 1] - 2*ff[13, 2])*H[0, 1 - zp, yp] +      (6*ff[5, 1] - 6*ff[5, 2] + 2*ff[13, 1] - 2*ff[13, 2])*H[1, 1 - zp, yp])*    Zeta[3]    

CL[0, 1, 1 - z, 1, 1 - z, y] =   -2*CL[0, 0, 1, 1, z]*H[1, yp] - 3*CL[0, 1, 1, 1, z]*H[1, yp] -    CL[1, 0, 1, 1, z]*H[1, yp] - 4*CL[0, 0, 1, z]*H[0, y]*H[1, yp] -    2*CL[0, 1, 1, z]*H[0, y]*H[1, yp] - 2*CL[1, 0, 1, z]*H[0, y]*H[1, yp] +    4*CL[0, 0, 0, 1, z]*H[1 - zp, yp] + 2*CL[1, 0, 0, 1, z]*H[1 - zp, yp] +    CL[1, 0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) +    CL[0, 0, 1, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[0, 1, 0, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[0, 1, 0, 1, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[0, 1, 1, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) +    CL[0, 0, 0, z]*(-4*H[0, y]*H[1, yp] + 4*H[0, y]*H[1 - zp, yp]) +    CL[1, 1, z]*(H[0, y]*H[1, yp]^2 - 2*H[1, yp]*H[0, 1, y] -      2*H[0, y]*H[1, 1, yp]) + CL[0, 0, 1, z]*(-4*H[1, 0, yp] -      2*H[1, 1 - zp, yp]) + CL[1, 0, 1, z]*(-2*H[1, 0, yp] -      H[1, 1 - zp, yp]) + CL[1, 0, 0, z]*(-2*H[1, 0, yp] +      2*H[1 - zp, 0, yp]) + CL[0, 0, 0, z]*(-4*H[1, 0, yp] +      4*H[1 - zp, 0, yp]) + CL[0, 1, 1, z]*(-2*H[1, 0, yp] -      2*H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) +    CL[0, 1, 0, z]*(-2*H[1, 0, yp] - H[1, 1 - zp, yp] + 2*H[1 - zp, 0, yp] +      H[1 - zp, 1, yp]) + CL[0, 1, z]*(H[0, y]*H[1, yp]^2 -      H[0, y]*H[1, yp]*H[1 - zp, yp] - 2*H[1, yp]*H[0, 1, y] -      2*H[0, y]*H[1, 1, yp] + 2*H[0, y]*H[1 - zp, 1, yp]) +    CL[1, 0, z]*(H[0, y]*H[1, yp]^2 - H[0, y]*H[1, yp]*H[1 - zp, yp] -      2*H[1, yp]*H[0, 1, y] + 2*H[1 - zp, yp]*H[0, 1, y] -      2*H[0, y]*H[1, 1, yp] + 2*H[0, y]*H[1 - zp, 1, yp]) +    CL[0, 0, z]*(H[0, y]*H[1, yp]^2 - 2*H[0, y]*H[1, yp]*H[1 - zp, yp] +      H[0, y]*H[1 - zp, yp]^2 - 2*H[1, yp]*H[0, 1, y] +      2*H[1 - zp, yp]*H[0, 1, y] - 2*H[0, y]*H[1, 1, yp] +      4*H[0, y]*H[1 - zp, 1, yp] - 2*H[0, y]*H[1 - zp, 1 - zp, yp]) +    H[1 - zp, 1, yp]*H[0, 1, 1 - z, y] +    CL[1, 0, z]*(-H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp]) +    CL[0, 0, z]*(-2*H[1, 1 - zp, 0, yp] + 2*H[1 - zp, 1, 0, yp]) +    CL[1, z]*(-(H[1, yp]*H[1 - zp, yp]*H[0, 1, y]) -      H[0, y]*H[1, yp]*H[1 - zp, 1, yp] + 2*H[0, 1, y]*H[1 - zp, 1, yp] -      H[1, yp]*H[0, 1, 1 - z, y] + 2*H[0, y]*H[1 - zp, 1, 1, yp]) +    H[0, 1, y]*H[1 - zp, 1, 1 - zp, yp] +    CL[0, 1, z]*(-H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp] +      H[1 - zp, 1, 1 - zp, yp]) +    CL[0, z]*(-(H[1, yp]*H[1 - zp, yp]*H[0, 1, y]) +      H[1 - zp, yp]^2*H[0, 1, y] - H[0, y]*H[1, yp]*H[1 - zp, 1, yp] +      H[0, y]*H[1 - zp, yp]*H[1 - zp, 1, yp] + 2*H[0, 1, y]*H[1 - zp, 1, yp] -      2*H[0, 1, y]*H[1 - zp, 1 - zp, yp] - H[1, yp]*H[0, 1, 1 - z, y] +      H[1 - zp, yp]*H[0, 1, 1 - z, y] + 2*H[0, y]*H[1 - zp, 1, 1, yp] -      2*H[0, y]*H[1 - zp, 1 - zp, 1, yp]) +    H[1 - zp, yp]*H[0, 1, 1 - z, 1, y] - CL[1, z]*H[1, 1 - zp, 1, 0, yp] +    CL[0, z]*(-H[1, 1 - zp, 1, 0, yp] + H[1 - zp, 1, 1 - zp, 0, yp]) +    H[0, y]*H[1 - zp, 1, 1 - zp, 1, yp] + H[0, 1, 1 - z, 1, 1 - z, y] +    H[1 - zp, 1, 1 - zp, 1, 0, yp] + 2*CL[1, z]*H[1, yp]*Zeta[3] +    CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] +    (-4*H[0, y]*H[1, yp] + 4*H[0, y]*H[1 - zp, yp])*Zeta[3] +    (-4*H[0, yp]*H[1, yp] + (-2*ff[4, 1] - 6*ff[5, 1] - 2*ff[8, 1] -        2*ff[13, 1] + ff[20, 1] + ff[28, 1])*H[1, yp]^2 +      4*H[0, yp]*H[1 - zp, yp] + (-2 + 4*ff[4, 2] + 12*ff[5, 2] + 4*ff[8, 2] +        4*ff[13, 2] - 2*ff[20, 2] - 2*ff[28, 2])*H[1, yp]*H[1 - zp, yp] +      (-2*ff[4, 2] - 6*ff[5, 2] - 2*ff[8, 2] - 2*ff[13, 2] + ff[20, 2] +        ff[28, 2])*H[1 - zp, yp]^2 + (4 - 4*ff[4, 1] + 4*ff[4, 2] -        12*ff[5, 1] + 12*ff[5, 2] - 4*ff[8, 1] + 4*ff[8, 2] - 4*ff[13, 1] +        4*ff[13, 2] + 2*ff[20, 1] - 2*ff[20, 2] + 2*ff[28, 1] - 2*ff[28, 2])*      H[0, 1, yp] + (-4 + 4*ff[4, 1] - 4*ff[4, 2] + 12*ff[5, 1] -        12*ff[5, 2] + 4*ff[8, 1] - 4*ff[8, 2] + 4*ff[13, 1] - 4*ff[13, 2] -        2*ff[20, 1] + 2*ff[20, 2] - 2*ff[28, 1] + 2*ff[28, 2])*      H[0, 1 - zp, yp] + (2 + 4*ff[4, 1] - 4*ff[4, 2] + 12*ff[5, 1] -        12*ff[5, 2] + 4*ff[8, 1] - 4*ff[8, 2] + 4*ff[13, 1] - 4*ff[13, 2] -        2*ff[20, 1] + 2*ff[20, 2] - 2*ff[28, 1] + 2*ff[28, 2])*      H[1, 1 - zp, yp])*Zeta[3]      

CL[0, 1, 1 - z, 1 - z, 1, y] =   CL[0, 0, 1, 1, z]*H[1, yp] + CL[0, 1, 0, 1, z]*H[1, yp] +    2*CL[0, 1, 1, 1, z]*H[1, yp] + CL[0, 1, 1, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 1, z]*H[1, yp]*H[0, 1, y] +    CL[0, 1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1, y]) +    CL[1, 0, z]*(H[1, yp]*H[0, 1, y] - H[1 - zp, yp]*H[0, 1, y]) +    CL[0, 0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1 - zp, yp]^2 +      H[1, yp]*H[0, 1, y] - H[1 - zp, yp]*H[0, 1, y]) +    2*CL[0, 1, 1, z]*H[1, 1 - zp, yp] + CL[0, 0, 1, z]*    (H[1, 1 - zp, yp] - 2*H[1 - zp, 1 - zp, yp]) +    CL[0, 1, 0, z]*(H[1, 1 - zp, yp] - H[1 - zp, 1 - zp, yp]) +    H[1, 1 - zp, yp]*H[0, 1, 1 - z, y] +    CL[1, z]*(H[1, yp]*H[1 - zp, yp]*H[0, 1, y] -      H[0, 1, y]*H[1 - zp, 1, yp] + H[1, yp]*H[0, 1, 1 - z, y]) +    CL[0, z]*(H[1, yp]*H[1 - zp, yp]*H[0, 1, y] - H[1 - zp, yp]^2*H[0, 1, y] -      H[0, y]*H[1 - zp, yp]*H[1 - zp, 1, yp] - H[0, 1, y]*H[1 - zp, 1, yp] +      H[0, y]*H[1, yp]*H[1 - zp, 1 - zp, yp] +      H[0, 1, y]*H[1 - zp, 1 - zp, yp] + H[1, yp]*H[0, 1, 1 - z, y] -      H[1 - zp, yp]*H[0, 1, 1 - z, y]) + H[0, 1, y]*H[1, 1 - zp, 1 - zp, yp] +    CL[0, 1, z]*(H[1, 1 - zp, 0, yp] + H[1, 1 - zp, 1 - zp, yp] +      H[1 - zp, 1, 0, yp]) + CL[0, 0, z]*(H[1, 1 - zp, 0, yp] +      H[1 - zp, 1, 0, yp] - 2*H[1 - zp, 1 - zp, 0, yp]) +    H[1, yp]*H[0, 1, 1 - z, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1 - zp, 1, yp] +    CL[0, z]*(H[1, 1 - zp, 1 - zp, 0, yp] - H[1 - zp, 1 - zp, 1, 0, yp]) +    H[0, 1, 1 - z, 1 - z, 1, y] + H[1, 1 - zp, 1 - zp, 1, 0, yp] +    CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    ((3*ff[4, 1] + 3*ff[5, 1] + ff[8, 1] + ff[11, 1] - 2*ff[12, 1] +        ff[13, 1] - ff[22, 1] - ff[28, 1])*H[1, yp]^2 +      (-6*ff[4, 2] - 6*ff[5, 2] - 2*ff[8, 2] - 2*ff[11, 2] + 4*ff[12, 2] -        2*ff[13, 2] + 2*ff[22, 2] + 2*ff[28, 2])*H[1, yp]*H[1 - zp, yp] +      (3*ff[4, 2] + 3*ff[5, 2] + ff[8, 2] + ff[11, 2] - 2*ff[12, 2] +        ff[13, 2] - ff[22, 2] - ff[28, 2])*H[1 - zp, yp]^2 +      (6*ff[4, 1] - 6*ff[4, 2] + 6*ff[5, 1] - 6*ff[5, 2] + 2*ff[8, 1] -        2*ff[8, 2] + 2*ff[11, 1] - 2*ff[11, 2] - 4*ff[12, 1] + 4*ff[12, 2] +        2*ff[13, 1] - 2*ff[13, 2] - 2*ff[22, 1] + 2*ff[22, 2] - 2*ff[28, 1] +        2*ff[28, 2])*H[0, 1, yp] + (-6*ff[4, 1] + 6*ff[4, 2] - 6*ff[5, 1] +        6*ff[5, 2] - 2*ff[8, 1] + 2*ff[8, 2] - 2*ff[11, 1] + 2*ff[11, 2] +        4*ff[12, 1] - 4*ff[12, 2] - 2*ff[13, 1] + 2*ff[13, 2] + 2*ff[22, 1] -        2*ff[22, 2] + 2*ff[28, 1] - 2*ff[28, 2])*H[0, 1 - zp, yp] +      (-2 - 6*ff[4, 1] + 6*ff[4, 2] - 6*ff[5, 1] + 6*ff[5, 2] - 2*ff[8, 1] +        2*ff[8, 2] - 2*ff[11, 1] + 2*ff[11, 2] + 4*ff[12, 1] - 4*ff[12, 2] -        2*ff[13, 1] + 2*ff[13, 2] + 2*ff[22, 1] - 2*ff[22, 2] + 2*ff[28, 1] -        2*ff[28, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1, 1 - z, 1 - z, 1 - z, y] = -(CL[0, 0, 1, z]*H[0, y]*H[1, yp]) -    CL[0, 1, 1, z]*H[0, y]*H[1, yp] - CL[1, 0, 1, z]*H[0, y]*H[1, yp] -    CL[1, 1, 1, z]*H[0, y]*H[1, yp] + CL[0, 0, 0, 1, z]*H[1 - zp, yp] +    CL[0, 1, 0, 1, z]*H[1 - zp, yp] + CL[1, 0, 0, 1, z]*H[1 - zp, yp] +    CL[1, 1, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, 0, z]*    (-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) -    CL[0, 1, 1, z]*H[1, 0, yp] - CL[1, 1, 1, z]*H[1, 0, yp] +    CL[0, 0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) +    CL[0, 1, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) +    CL[1, 0, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) +    CL[1, 1, 0, z]*(-H[1, 0, yp] + H[1 - zp, 0, yp]) +    CL[0, 1, z]*H[0, y]*H[1 - zp, 1, yp] + CL[1, 1, z]*H[0, y]*    H[1 - zp, 1, yp] + CL[0, 0, 1, z]*(-H[1, 0, yp] -      H[1 - zp, 1 - zp, yp]) + CL[1, 0, 1, z]*(-H[1, 0, yp] -      H[1 - zp, 1 - zp, yp]) + CL[0, 0, z]*(H[0, y]*H[1 - zp, 1, yp] -      H[0, y]*H[1 - zp, 1 - zp, yp]) + CL[1, 0, z]*(H[0, y]*H[1 - zp, 1, yp] -      H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1 - zp, yp]*    H[0, 1, 1 - z, y] + CL[1, 1, z]*H[1 - zp, 1, 0, yp] +    CL[0, 0, z]*(H[1 - zp, 1, 0, yp] - H[1 - zp, 1 - zp, 0, yp]) +    CL[1, 0, z]*(H[1 - zp, 1, 0, yp] - H[1 - zp, 1 - zp, 0, yp]) -    CL[1, z]*H[0, y]*H[1 - zp, 1 - zp, 1, yp] +    H[0, 1, y]*H[1 - zp, 1 - zp, 1 - zp, yp] +    CL[0, 1, z]*(H[1 - zp, 1, 0, yp] + H[1 - zp, 1 - zp, 1 - zp, yp]) +    CL[0, z]*(-(H[0, y]*H[1 - zp, 1 - zp, 1, yp]) +      H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1 - zp, yp]*H[0, 1, 1 - z, 1 - z, y] -    CL[1, z]*H[1 - zp, 1 - zp, 1, 0, yp] +    CL[0, z]*(-H[1 - zp, 1 - zp, 1, 0, yp] + H[1 - zp, 1 - zp, 1 - zp, 0,       yp]) + H[0, y]*H[1 - zp, 1 - zp, 1 - zp, 1, yp] +    H[0, 1, 1 - z, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1 - zp, 1, 0, yp] +    2*CL[1, z]*H[1 - zp, yp]*Zeta[3] +    (ff[32, 1]*H[1, yp]^2 + (-2 - 2*ff[32, 2])*H[1, yp]*H[1 - zp, yp] +      ff[32, 2]*H[1 - zp, yp]^2 + (-2 + 2*ff[32, 1] - 2*ff[32, 2])*      H[0, 1, yp] + (2 - 2*ff[32, 1] + 2*ff[32, 2])*H[0, 1 - zp, yp] +      (2 - 2*ff[32, 1] + 2*ff[32, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 0, 1 - z, 1, y] = -2*CL[0, 1, 1, 1, z]*H[1, yp] -    CL[1, 0, 1, 1, z]*H[1, yp] - 3*CL[1, 1, 1, 1, z]*H[1, yp] -    CL[0, 1, 1, z]*H[0, y]*H[1, yp] - CL[1, 1, 1, z]*H[0, y]*H[1, yp] +    CL[0, 1, 0, 1, z]*H[1 - zp, yp] + CL[1, 1, 0, 1, z]*H[1 - zp, yp] +    CL[1, 0, 1, 0, z]*(-H[1, yp] + H[1 - zp, yp]) +    CL[0, 1, 1, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[1, 1, 1, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 1, z]*(-H[1, 0, yp] - 3*H[1, 1 - zp, yp]) +    CL[0, 1, 1, z]*(-H[1, 0, yp] - 2*H[1, 1 - zp, yp]) -    CL[1, 0, 1, z]*H[1, 1 - zp, yp] + CL[0, 1, 0, z]*    (-H[1, 0, yp] + H[1 - zp, 0, yp]) + CL[1, 1, 0, z]*    (-H[1, 0, yp] + H[1 - zp, 0, yp]) +    CL[1, 1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1 - z, y] -      2*H[0, y]*H[1, 1 - zp, yp] - H[0, y]*H[1 - zp, 1, yp]) +    CL[0, 1, z]*(-(H[0, y]*H[1 - zp, yp]^2) - H[1 - zp, yp]*H[0, 1 - z, y] -      H[0, y]*H[1, 1 - zp, yp] + 2*H[0, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1 - zp, yp]^2 +      H[1, yp]*H[0, 1 - z, y] - H[1 - zp, yp]*H[0, 1 - z, y] -      H[0, y]*H[1, 1 - zp, yp] - H[0, y]*H[1 - zp, 1, yp] +      2*H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1, 1 - zp, yp]*H[0, 1 - z, 0, y] +    CL[1, 1, z]*(2*H[1, 0, 1 - zp, yp] - H[1, 1 - zp, 0, yp]) +    H[0, 1 - z, y]*H[1, 1 - zp, 0, yp] +    CL[1, 0, z]*(H[1, 0, 1 - zp, yp] - H[1 - zp, 0, 1 - zp, yp]) +    CL[0, 1, z]*(H[1, 0, 1 - zp, yp] - H[1, 1 - zp, 0, yp] -      H[1 - zp, 0, 1 - zp, yp]) +    CL[1, z]*(H[0, y]*H[1 - zp, yp]*H[1, 0, yp] + H[0, 1 - z, y]*H[1, 0, yp] +      H[0, y]*H[1 - zp, yp]*H[1, 1 - zp, yp] + H[0, 1 - z, y]*      H[1, 1 - zp, yp] + H[1, yp]*H[0, 1 - z, 0, y] -      H[0, y]*H[1, 1 - zp, 0, yp] - 2*H[0, y]*H[1, 1 - zp, 1 - zp, yp] -      H[0, y]*H[1 - zp, 1, 0, yp] - H[0, y]*H[1 - zp, 1, 1 - zp, yp]) +    CL[0, z]*(H[0, y]*H[1 - zp, yp]*H[1, 0, yp] + H[0, 1 - z, y]*H[1, 0, yp] -      H[0, y]*H[1 - zp, yp]*H[1 - zp, 0, yp] - H[0, 1 - z, y]*      H[1 - zp, 0, yp] + H[1, yp]*H[0, 1 - z, 0, y] -      H[1 - zp, yp]*H[0, 1 - z, 0, y] - H[0, y]*H[1, 1 - zp, 0, yp] -      H[0, y]*H[1 - zp, 1, 0, yp] + 2*H[0, y]*H[1 - zp, 1 - zp, 0, yp]) +    H[1, yp]*H[0, 1 - z, 0, 1 - z, y] + H[0, y]*H[1, 1 - zp, 0, 1 - zp, yp] +    CL[1, z]*(H[1, 0, 1 - zp, 0, yp] + H[1, 1 - zp, 0, 1 - zp, yp]) +    CL[0, z]*(H[1, 0, 1 - zp, 0, yp] - H[1 - zp, 0, 1 - zp, 0, yp]) +    H[0, 1 - z, 0, 1 - z, 1, y] + H[1, 1 - zp, 0, 1 - zp, 0, yp] +    CL[0, z]*(4*H[1, yp] - 4*H[1 - zp, yp])*Zeta[3] +    CL[1, z]*(8*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    (4*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp])*Zeta[3] +    (4*H[0, yp]*H[1, yp] + ff[33, 1]*H[1, yp]^2 + 2*H[0, yp]*H[1 - zp, yp] -      2*ff[33, 2]*H[1, yp]*H[1 - zp, yp] + ff[33, 2]*H[1 - zp, yp]^2 +      (-4 + 2*ff[33, 1] - 2*ff[33, 2])*H[0, 1, yp] +      (-2 - 2*ff[33, 1] + 2*ff[33, 2])*H[0, 1 - zp, yp] +      (4 - 2*ff[33, 1] + 2*ff[33, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 0, 1 - z, 1 - z, y] =   H[1 - zp, 1 - zp, yp]*H[0, 1 - z, 0, y] +    H[0, 1 - z, y]*H[1 - zp, 1 - zp, 0, yp] +    CL[1, z]*(H[0, y]*H[1 - zp, yp]*H[1 - zp, 1 - zp, yp] +      H[0, 1 - z, y]*H[1 - zp, 1 - zp, yp] -      3*H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1 - zp, yp]*H[0, 1 - z, 0, 1 - z, y] +    CL[1, z]*H[1 - zp, 1 - zp, 0, 1 - zp, yp] +    H[0, y]*H[1 - zp, 1 - zp, 0, 1 - zp, yp] + H[0, 1 - z, 0, 1 - z, 1 - z,     y] + H[1 - zp, 1 - zp, 0, 1 - zp, 0, yp] + 6*CL[1, z]*H[1 - zp, yp]*    Zeta[3] + 6*(H[0, y] + H[0, yp])*H[1 - zp, yp]*Zeta[3] +    (2*H[1 - zp, yp]^2 - 6*H[0, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 1, 1, 1, y] = CL[0, 0, 1, 1, z]*H[1, yp] +    CL[0, 1, 0, 1, z]*H[1, yp] + CL[1, 0, 0, 1, z]*H[1, yp] +    CL[0, 0, 1, z]*H[0, y]*H[1, yp] + CL[0, 0, 1, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) - CL[0, 0, 0, 1, z]*H[1 - zp, yp] +    CL[0, 0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) -    CL[0, 1, 1, z]*H[1, 1, yp] - CL[1, 0, 1, z]*H[1, 1, yp] +    CL[0, 1, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, 1, yp]) +    CL[0, 0, 1, z]*(H[1, 0, yp] + H[1, 1 - zp, yp]) +    CL[0, 1, 0, z]*(-H[1, 1, yp] + H[1, 1 - zp, yp]) +    CL[1, 0, 0, z]*(-H[1, 1, yp] + H[1, 1 - zp, yp]) +    CL[0, 0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) +    CL[0, 0, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] +      H[0, y]*H[1, 1, yp] - H[0, y]*H[1 - zp, 1, yp]) +    H[1, 1, yp]*H[0, 1 - z, 1, y] + CL[1, 1, z]*H[1, 1, 1, yp] +    H[0, 1 - z, y]*H[1, 1, 1, yp] + CL[1, z]*((H[0, y]*H[1, yp]^3)/2 -      H[0, y]*H[1, yp]*H[1, 1, yp] + H[0, y]*H[1, 1, 1, yp]) +    CL[0, 1, z]*(-H[1, 1, 0, yp] - H[1, 1, 1 - zp, yp]) +    CL[1, 0, z]*(H[1, 1, 1, yp] - H[1, 1, 1 - zp, yp]) +    CL[0, 0, z]*(-H[1, 1, 0, yp] + H[1, 1 - zp, 0, yp]) +    CL[0, z]*((H[0, y]*H[1, yp]^3)/2 - (H[0, y]*H[1, yp]^2*H[1 - zp, yp])/2 -      H[0, y]*H[1, yp]*H[1, 1, yp] + H[0, y]*H[1, yp]*H[1 - zp, 1, yp] +      H[0, y]*H[1, 1, 1, yp] - H[0, y]*H[1 - zp, 1, 1, yp]) +    H[1, yp]*H[0, 1 - z, 1, 1, y] + H[0, y]*H[1, 1, 1, 1 - zp, yp] +    CL[1, z]*(H[1, 1, 1, 0, yp] + H[1, 1, 1, 1 - zp, yp]) +    CL[0, z]*(H[1, 1, 1, 0, yp] - H[1, 1, 1 - zp, 0, yp]) +    H[0, 1 - z, 1, 1, 1, y] + H[1, 1, 1, 1 - zp, 0, yp] -    2*CL[1, z]*H[1, yp]*Zeta[3] + ((-1 + ff[5, 1])*H[1, yp]^2 -      2*ff[5, 2]*H[1, yp]*H[1 - zp, yp] + ff[5, 2]*H[1 - zp, yp]^2 +      (2*ff[5, 1] - 2*ff[5, 2])*H[0, 1, yp] + (-2*ff[5, 1] + 2*ff[5, 2])*      H[0, 1 - zp, yp] + (-2*ff[5, 1] + 2*ff[5, 2])*H[1, 1 - zp, yp])*    Zeta[3], CL[0, 1 - z, 1, 1, 1 - z, y] =   CL[0, 0, 1, 1, z]*H[1, yp] + CL[0, 1, 0, 1, z]*H[1, yp] +    CL[1, 0, 1, 1, z]*H[1, yp] + CL[1, 1, 0, 1, z]*H[1, yp] -    CL[1, 1, z]*H[0, y]*H[1, yp]^2 + CL[0, 0, 1, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 0, z]*(-(H[0, y]*H[1, yp]^2) +      H[0, y]*H[1, yp]*H[1 - zp, yp]) +    CL[0, 1, z]*(-(H[0, y]*H[1, yp]^2) - H[1, yp]*H[0, 1 - z, y]) +    CL[0, 0, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] -      H[1, yp]*H[0, 1 - z, y] + H[1 - zp, yp]*H[0, 1 - z, y]) -    CL[0, 1, 1, z]*H[1, 1, yp] - 3*CL[1, 1, 1, z]*H[1, 1, yp] +    CL[0, 0, 1, z]*H[1, 1 - zp, yp] + CL[1, 0, 1, z]*    (-2*H[1, 1, yp] + H[1, 1 - zp, yp]) + CL[0, 1, 0, z]*    (-H[1, 1, yp] + H[1, 1 - zp, yp]) + CL[1, 0, 0, z]*    (-2*H[1, 1, yp] + H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) +    CL[1, 1, 0, z]*(-3*H[1, 1, yp] + 2*H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) +    H[1 - zp, 1, yp]*H[0, 1 - z, 1, y] +    CL[1, z]*(-(H[0, y]*H[1 - zp, yp]*H[1, 1, yp]) -      H[0, 1 - z, y]*H[1, 1, yp] + H[0, y]*H[1, yp]*H[1 - zp, 1, yp] -      H[1, yp]*H[0, 1 - z, 1, y]) +    CL[0, z]*(-(H[0, y]*H[1 - zp, yp]*H[1, 1, yp]) -      H[0, 1 - z, y]*H[1, 1, yp] + H[0, y]*H[1, yp]*H[1 - zp, 1, yp] +      H[0, 1 - z, y]*H[1 - zp, 1, yp] - H[1, yp]*H[0, 1 - z, 1, y] +      H[1 - zp, yp]*H[0, 1 - z, 1, y]) +    CL[0, 1, z]*(-2*H[1, 1, 0, yp] - H[1, 1, 1 - zp, yp]) +    CL[0, 0, z]*(-2*H[1, 1, 0, yp] + H[1, 1 - zp, 0, yp] +      H[1 - zp, 1, 0, yp]) + H[0, 1 - z, y]*H[1 - zp, 1, 1, yp] +    CL[1, 1, z]*(-2*H[1, 1, 0, yp] - 2*H[1, 1, 1 - zp, yp] +      H[1 - zp, 1, 1, yp]) + CL[1, 0, z]*(-2*H[1, 1, 0, yp] -      H[1, 1, 1 - zp, yp] + H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp] +      H[1 - zp, 1, 1, yp]) + H[1 - zp, yp]*H[0, 1 - z, 1, 1, y] +    CL[0, z]*(-H[1, 1, 1 - zp, 0, yp] + H[1 - zp, 1, 1, 0, yp]) +    H[0, y]*H[1 - zp, 1, 1, 1 - zp, yp] +    CL[1, z]*(-H[1, 1, 1 - zp, 0, yp] + H[1 - zp, 1, 1, 0, yp] +      H[1 - zp, 1, 1, 1 - zp, yp]) + H[0, 1 - z, 1, 1, 1 - z, y] +    H[1 - zp, 1, 1, 1 - zp, 0, yp] + CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*    Zeta[3] + CL[1, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] +    ((3*ff[4, 1] + 3*ff[5, 1] + ff[8, 1] - 2*ff[10, 1] - ff[11, 1] +        ff[13, 1] - ff[16, 1] - 2*ff[17, 1] - ff[20, 1] - ff[33, 1])*      H[1, yp]^2 + (-2 - 6*ff[4, 2] - 6*ff[5, 2] - 2*ff[8, 2] + 4*ff[10, 2] +        2*ff[11, 2] - 2*ff[13, 2] + 2*ff[16, 2] + 4*ff[17, 2] + 2*ff[20, 2] +        2*ff[33, 2])*H[1, yp]*H[1 - zp, yp] +      (3*ff[4, 2] + 3*ff[5, 2] + ff[8, 2] - 2*ff[10, 2] - ff[11, 2] +        ff[13, 2] - ff[16, 2] - 2*ff[17, 2] - ff[20, 2] - ff[33, 2])*      H[1 - zp, yp]^2 + (6*ff[4, 1] - 6*ff[4, 2] + 6*ff[5, 1] - 6*ff[5, 2] +        2*ff[8, 1] - 2*ff[8, 2] - 4*ff[10, 1] + 4*ff[10, 2] - 2*ff[11, 1] +        2*ff[11, 2] + 2*ff[13, 1] - 2*ff[13, 2] - 2*ff[16, 1] + 2*ff[16, 2] -        4*ff[17, 1] + 4*ff[17, 2] - 2*ff[20, 1] + 2*ff[20, 2] - 2*ff[33, 1] +        2*ff[33, 2])*H[0, 1, yp] + (-6*ff[4, 1] + 6*ff[4, 2] - 6*ff[5, 1] +        6*ff[5, 2] - 2*ff[8, 1] + 2*ff[8, 2] + 4*ff[10, 1] - 4*ff[10, 2] +        2*ff[11, 1] - 2*ff[11, 2] - 2*ff[13, 1] + 2*ff[13, 2] + 2*ff[16, 1] -        2*ff[16, 2] + 4*ff[17, 1] - 4*ff[17, 2] + 2*ff[20, 1] - 2*ff[20, 2] +        2*ff[33, 1] - 2*ff[33, 2])*H[0, 1 - zp, yp] +      (2 - 6*ff[4, 1] + 6*ff[4, 2] - 6*ff[5, 1] + 6*ff[5, 2] - 2*ff[8, 1] +        2*ff[8, 2] + 4*ff[10, 1] - 4*ff[10, 2] + 2*ff[11, 1] - 2*ff[11, 2] -        2*ff[13, 1] + 2*ff[13, 2] + 2*ff[16, 1] - 2*ff[16, 2] + 4*ff[17, 1] -        4*ff[17, 2] + 2*ff[20, 1] - 2*ff[20, 2] + 2*ff[33, 1] - 2*ff[33, 2])*      H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 1, 1 - z, 1, y] =   2*CL[0, 0, 1, 1, z]*H[1, yp] + 3*CL[0, 1, 1, 1, z]*H[1, yp] +    3*CL[1, 0, 1, 1, z]*H[1, yp] + 2*CL[1, 1, 0, 1, z]*H[1, yp] +    4*CL[0, 0, 1, z]*H[0, y]*H[1, yp] + 2*CL[0, 1, 1, z]*H[0, y]*H[1, yp] +    2*CL[1, 0, 1, z]*H[0, y]*H[1, yp] + CL[1, 0, 0, 0, z]*    (4*H[1, yp] - 4*H[1 - zp, yp]) + CL[0, 1, 1, 0, z]*    (3*H[1, yp] - 3*H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*    (3*H[1, yp] - 3*H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 1, 0, 1, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[1, 0, 0, 1, z]*    (4*H[1, yp] - 2*H[1 - zp, yp]) - 4*CL[0, 0, 0, 1, z]*H[1 - zp, yp] +    CL[0, 0, 0, z]*(4*H[0, y]*H[1, yp] - 4*H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(2*H[0, y]*H[1, yp] - 2*H[0, y]*H[1 - zp, yp]) +    CL[1, 1, z]*(-(H[0, y]*H[1, yp]^2) + 2*H[0, y]*H[1, 1, yp]) +    CL[0, 0, 1, z]*(4*H[1, 0, yp] + 2*H[1, 1 - zp, yp]) +    CL[0, 0, 0, z]*(4*H[1, 0, yp] - 4*H[1 - zp, 0, yp]) +    CL[1, 0, 0, z]*(2*H[1, 0, yp] + 2*H[1, 1 - zp, yp] - 2*H[1 - zp, 0, yp] -      2*H[1 - zp, 1, yp]) + CL[1, 1, 0, z]*(H[1, 1 - zp, yp] -      H[1 - zp, 1, yp]) + CL[0, 1, 1, z]*(2*H[1, 0, yp] + 2*H[1, 1 - zp, yp] -      H[1 - zp, 1, yp]) + CL[1, 0, 1, z]*(2*H[1, 0, yp] + 2*H[1, 1 - zp, yp] -      H[1 - zp, 1, yp]) + CL[0, 1, 0, z]*(2*H[1, 0, yp] + H[1, 1 - zp, yp] -      2*H[1 - zp, 0, yp] - H[1 - zp, 1, yp]) +    CL[1, 0, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] +      2*H[0, y]*H[1, 1, yp] - 2*H[0, y]*H[1 - zp, 1, yp]) +    CL[0, 1, z]*(-(H[0, y]*H[1, yp]^2) + H[0, y]*H[1, yp]*H[1 - zp, yp] +      2*H[1, yp]*H[0, 1 - z, y] + 2*H[0, y]*H[1, 1, yp] -      2*H[0, y]*H[1 - zp, 1, yp]) + CL[0, 0, z]*(-(H[0, y]*H[1, yp]^2) +      2*H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1 - zp, yp]^2 +      2*H[1, yp]*H[0, 1 - z, y] - 2*H[1 - zp, yp]*H[0, 1 - z, y] +      2*H[0, y]*H[1, 1, yp] - 4*H[0, y]*H[1 - zp, 1, yp] +      2*H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1, 1 - zp, yp]*H[0, 1 - z, 1, y] +    CL[1, 1, z]*H[1, 1 - zp, 1, yp] + H[0, 1 - z, y]*H[1, 1 - zp, 1, yp] +    CL[0, 0, z]*(2*H[1, 1 - zp, 0, yp] - 2*H[1 - zp, 1, 0, yp]) +    CL[1, z]*(-(H[0, y]*H[1, yp]^2*H[1 - zp, yp]) -      H[1, yp]^2*H[0, 1 - z, y] + 2*H[0, y]*H[1 - zp, yp]*H[1, 1, yp] +      2*H[0, 1 - z, y]*H[1, 1, yp] + H[0, y]*H[1, yp]*H[1 - zp, 1, yp] +      H[1, yp]*H[0, 1 - z, 1, y] - 2*H[0, y]*H[1 - zp, 1, 1, yp]) +    CL[0, 1, z]*(H[1, 1 - zp, 0, yp] - H[1 - zp, 1, 0, yp] -      H[1 - zp, 1, 1 - zp, yp]) + CL[1, 0, z]*(H[1, 1 - zp, 0, yp] +      H[1, 1 - zp, 1, yp] - H[1 - zp, 1, 0, yp] - H[1 - zp, 1, 1 - zp, yp]) +    CL[0, z]*(-(H[0, y]*H[1, yp]^2*H[1 - zp, yp]) +      H[0, y]*H[1, yp]*H[1 - zp, yp]^2 - H[1, yp]^2*H[0, 1 - z, y] +      H[1, yp]*H[1 - zp, yp]*H[0, 1 - z, y] + 2*H[0, y]*H[1 - zp, yp]*      H[1, 1, yp] + 2*H[0, 1 - z, y]*H[1, 1, yp] +      H[0, y]*H[1, yp]*H[1 - zp, 1, yp] - H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1, yp] - 2*H[0, 1 - z, y]*H[1 - zp, 1, yp] -      2*H[0, y]*H[1, yp]*H[1 - zp, 1 - zp, yp] + H[1, yp]*H[0, 1 - z, 1, y] -      H[1 - zp, yp]*H[0, 1 - z, 1, y] - 2*H[0, y]*H[1 - zp, 1, 1, yp] +      2*H[0, y]*H[1 - zp, 1 - zp, 1, yp]) +    H[1, yp]*H[0, 1 - z, 1, 1 - z, y] + H[0, y]*H[1, 1 - zp, 1, 1 - zp, yp] +    CL[1, z]*(H[1, 1 - zp, 1, 0, yp] + H[1, 1 - zp, 1, 1 - zp, yp]) +    CL[0, z]*(H[1, 1 - zp, 1, 0, yp] - H[1 - zp, 1, 1 - zp, 0, yp]) +    H[0, 1 - z, 1, 1 - z, 1, y] + H[1, 1 - zp, 1, 1 - zp, 0, yp] +    CL[1, z]*(2*H[1, yp] - 4*H[1 - zp, yp])*Zeta[3] +    CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    (4*H[0, y]*H[1, yp] - 4*H[0, y]*H[1 - zp, yp])*Zeta[3] +    (4*H[0, yp]*H[1, yp] + (-6*ff[4, 1] - 2*ff[5, 1] - 2*ff[8, 1] -        2*ff[13, 1] + ff[21, 1] + ff[33, 1])*H[1, yp]^2 -      4*H[0, yp]*H[1 - zp, yp] + (12*ff[4, 2] + 4*ff[5, 2] + 4*ff[8, 2] +        4*ff[13, 2] - 2*ff[21, 2] - 2*ff[33, 2])*H[1, yp]*H[1 - zp, yp] +      (-6*ff[4, 2] - 2*ff[5, 2] - 2*ff[8, 2] - 2*ff[13, 2] + ff[21, 2] +        ff[33, 2])*H[1 - zp, yp]^2 + (-4 - 12*ff[4, 1] + 12*ff[4, 2] -        4*ff[5, 1] + 4*ff[5, 2] - 4*ff[8, 1] + 4*ff[8, 2] - 4*ff[13, 1] +        4*ff[13, 2] + 2*ff[21, 1] - 2*ff[21, 2] + 2*ff[33, 1] - 2*ff[33, 2])*      H[0, 1, yp] + (4 + 12*ff[4, 1] - 12*ff[4, 2] + 4*ff[5, 1] -        4*ff[5, 2] + 4*ff[8, 1] - 4*ff[8, 2] + 4*ff[13, 1] - 4*ff[13, 2] -        2*ff[21, 1] + 2*ff[21, 2] - 2*ff[33, 1] + 2*ff[33, 2])*      H[0, 1 - zp, yp] + (-2 + 12*ff[4, 1] - 12*ff[4, 2] + 4*ff[5, 1] -        4*ff[5, 2] + 4*ff[8, 1] - 4*ff[8, 2] + 4*ff[13, 1] - 4*ff[13, 2] -        2*ff[21, 1] + 2*ff[21, 2] - 2*ff[33, 1] + 2*ff[33, 2])*      H[1, 1 - zp, yp])*Zeta[3]      

CL[0, 1 - z, 1, 1 - z, 1 - z, y] =   CL[0, 0, 1, 1, z]*H[1, yp] + 3*CL[0, 1, 1, 1, z]*H[1, yp] +    4*CL[1, 0, 1, 1, z]*H[1, yp] + 6*CL[1, 1, 1, 1, z]*H[1, yp] +    3*CL[0, 0, 1, z]*H[0, y]*H[1, yp] + 3*CL[0, 1, 1, z]*H[0, y]*H[1, yp] +    3*CL[1, 0, 1, z]*H[0, y]*H[1, yp] + 3*CL[1, 1, 1, z]*H[0, y]*H[1, yp] +    CL[1, 1, 1, 0, z]*(6*H[1, yp] - 6*H[1 - zp, yp]) +    CL[1, 1, 0, 0, z]*(5*H[1, yp] - 5*H[1 - zp, yp]) +    CL[1, 0, 1, 0, z]*(4*H[1, yp] - 4*H[1 - zp, yp]) +    CL[0, 1, 0, 1, z]*(2*H[1, yp] - 3*H[1 - zp, yp]) +    CL[0, 1, 1, 0, z]*(3*H[1, yp] - 3*H[1 - zp, yp]) +    CL[1, 0, 0, 0, z]*(3*H[1, yp] - 3*H[1 - zp, yp]) +    CL[1, 0, 0, 1, z]*(3*H[1, yp] - 3*H[1 - zp, yp]) +    CL[1, 1, 0, 1, z]*(5*H[1, yp] - 3*H[1 - zp, yp]) +    CL[0, 1, 0, 0, z]*(2*H[1, yp] - 2*H[1 - zp, yp]) +    CL[0, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) -    3*CL[0, 0, 0, 1, z]*H[1 - zp, yp] + CL[0, 0, 0, z]*    (3*H[0, y]*H[1, yp] - 3*H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(3*H[0, y]*H[1, yp] - 3*H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(3*H[0, y]*H[1, yp] - 3*H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(3*H[0, y]*H[1, yp] - 3*H[0, y]*H[1 - zp, yp]) +    CL[0, 0, 0, z]*(3*H[1, 0, yp] - 3*H[1 - zp, 0, yp]) +    CL[1, 1, 1, z]*(3*H[1, 0, yp] + 3*H[1, 1 - zp, yp] - 3*H[1 - zp, 1, yp]) +    CL[0, 1, 1, z]*(3*H[1, 0, yp] + 2*H[1, 1 - zp, yp] - H[1 - zp, 1, yp]) +    CL[0, 1, 0, z]*(3*H[1, 0, yp] + H[1, 1 - zp, yp] - 3*H[1 - zp, 0, yp] -      H[1 - zp, 1, yp]) + CL[0, 1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] +      H[1, yp]*H[0, 1 - z, y] - 3*H[0, y]*H[1 - zp, 1, yp]) +    CL[1, 1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1 - z, y] -      3*H[0, y]*H[1 - zp, 1, yp]) + CL[0, 0, 1, z]*    (3*H[1, 0, yp] + H[1, 1 - zp, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 1, 0, z]*(3*H[1, 0, yp] + 2*H[1, 1 - zp, yp] - 3*H[1 - zp, 0, yp] -      3*H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 0, 1, z]*(3*H[1, 0, yp] + 2*H[1, 1 - zp, yp] - 2*H[1 - zp, 1, yp] +      H[1 - zp, 1 - zp, yp]) + CL[1, 0, 0, z]*(3*H[1, 0, yp] +      H[1, 1 - zp, yp] - 3*H[1 - zp, 0, yp] - 2*H[1 - zp, 1, yp] +      H[1 - zp, 1 - zp, yp]) + CL[0, 0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] -      H[0, y]*H[1 - zp, yp]^2 + H[1, yp]*H[0, 1 - z, y] -      H[1 - zp, yp]*H[0, 1 - z, y] - 3*H[0, y]*H[1 - zp, 1, yp] +      3*H[0, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1 - zp, yp]^2 +      H[1, yp]*H[0, 1 - z, y] - H[1 - zp, yp]*H[0, 1 - z, y] -      3*H[0, y]*H[1 - zp, 1, yp] + 3*H[0, y]*H[1 - zp, 1 - zp, yp]) +    H[1 - zp, 1 - zp, yp]*H[0, 1 - z, 1, y] +    CL[0, 1, z]*(H[1, 1 - zp, 0, yp] - 2*H[1 - zp, 1, 0, yp] -      H[1 - zp, 1, 1 - zp, yp]) + CL[0, 0, z]*(H[1, 1 - zp, 0, yp] -      2*H[1 - zp, 1, 0, yp] + H[1 - zp, 1 - zp, 0, yp]) +    H[0, 1 - z, y]*H[1 - zp, 1 - zp, 1, yp] +    CL[1, 1, z]*(H[1, 1 - zp, 0, yp] - 2*H[1 - zp, 1, 0, yp] -      2*H[1 - zp, 1, 1 - zp, yp] + H[1 - zp, 1 - zp, 1, yp]) +    CL[1, 0, z]*(H[1, 1 - zp, 0, yp] - 2*H[1 - zp, 1, 0, yp] -      H[1 - zp, 1, 1 - zp, yp] + H[1 - zp, 1 - zp, 0, yp] +      H[1 - zp, 1 - zp, 1, yp]) +    CL[1, z]*(-(H[0, y]*H[1 - zp, yp]*H[1 - zp, 1, yp]) -      H[0, 1 - z, y]*H[1 - zp, 1, yp] + 3*H[0, y]*H[1 - zp, 1 - zp, 1, yp]) +    CL[0, z]*(-(H[0, y]*H[1 - zp, yp]*H[1 - zp, 1, yp]) -      H[0, 1 - z, y]*H[1 - zp, 1, yp] + H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1 - zp, yp] + H[0, 1 - z, y]*H[1 - zp, 1 - zp, yp] +      3*H[0, y]*H[1 - zp, 1 - zp, 1, yp] -      3*H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1 - zp, yp]*H[0, 1 - z, 1, 1 - z, y] +    CL[0, z]*(-H[1 - zp, 1, 1 - zp, 0, yp] + H[1 - zp, 1 - zp, 1, 0, yp]) +    H[0, y]*H[1 - zp, 1 - zp, 1, 1 - zp, yp] +    CL[1, z]*(-H[1 - zp, 1, 1 - zp, 0, yp] + H[1 - zp, 1 - zp, 1, 0, yp] +      H[1 - zp, 1 - zp, 1, 1 - zp, yp]) + H[0, 1 - z, 1, 1 - z, 1 - z, y] +    H[1 - zp, 1 - zp, 1, 1 - zp, 0, yp] +    (ff[38, 1]*H[1, yp]^2 + (-2 - 2*ff[38, 2])*H[1, yp]*H[1 - zp, yp] +      ff[38, 2]*H[1 - zp, yp]^2 + (-2 + 2*ff[38, 1] - 2*ff[38, 2])*      H[0, 1, yp] + (2 - 2*ff[38, 1] + 2*ff[38, 2])*H[0, 1 - zp, yp] +      (2 - 2*ff[38, 1] + 2*ff[38, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 1 - z, 1, 1, y] = -2*CL[0, 0, 1, 1, z]*H[1, yp] -    2*CL[0, 1, 1, 1, z]*H[1, yp] - 2*CL[1, 0, 1, 1, z]*H[1, yp] -    2*CL[1, 1, 0, 1, z]*H[1, yp] - 2*CL[0, 0, 1, z]*H[0, y]*H[1, yp] -    CL[0, 1, 1, z]*H[0, y]*H[1, yp] - CL[1, 0, 1, z]*H[0, y]*H[1, yp] +    2*CL[0, 0, 0, 1, z]*H[1 - zp, yp] + CL[0, 1, 0, 1, z]*    (-2*H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 0, 1, z]*    (-2*H[1, yp] + H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[0, 1, 1, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 0, 0, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[0, 1, 0, z]*    (-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(-(H[0, y]*H[1, yp]) + H[0, y]*H[1 - zp, yp]) +    CL[0, 0, 0, z]*(-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp]) +    2*CL[1, 1, 1, z]*H[1, 1, yp] + CL[1, 1, z]*(H[0, y]*H[1, yp]^2 -      H[0, y]*H[1, 1, yp]) + CL[0, 1, 1, z]*(-H[1, 0, yp] + H[1, 1, yp] -      2*H[1, 1 - zp, yp]) + CL[1, 0, 1, z]*(-H[1, 0, yp] + H[1, 1, yp] -      2*H[1, 1 - zp, yp]) + CL[1, 1, 0, z]*(2*H[1, 1, yp] -      2*H[1, 1 - zp, yp]) + CL[0, 0, 0, z]*(-2*H[1, 0, yp] +      2*H[1 - zp, 0, yp]) + CL[1, 0, z]*(H[0, y]*H[1, yp]^2 -      H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1, 1, yp] +      H[0, y]*H[1 - zp, 1, yp]) + CL[0, 1, z]*(H[0, y]*H[1, yp]^2 -      H[0, y]*H[1, yp]*H[1 - zp, yp] - H[1, yp]*H[0, 1 - z, y] -      H[0, y]*H[1, 1, yp] + H[0, y]*H[1 - zp, 1, yp]) +    CL[0, 0, 1, z]*(-2*H[1, 0, yp] - 2*H[1, 1 - zp, yp] +      H[1 - zp, 1 - zp, yp]) + CL[0, 1, 0, z]*(-H[1, 0, yp] + H[1, 1, yp] -      2*H[1, 1 - zp, yp] + H[1 - zp, 0, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 0, 0, z]*(-H[1, 0, yp] + H[1, 1, yp] - 2*H[1, 1 - zp, yp] +      H[1 - zp, 0, yp] + H[1 - zp, 1 - zp, yp]) +    CL[0, 0, z]*(H[0, y]*H[1, yp]^2 - 2*H[0, y]*H[1, yp]*H[1 - zp, yp] +      H[0, y]*H[1 - zp, yp]^2 - H[1, yp]*H[0, 1 - z, y] +      H[1 - zp, yp]*H[0, 1 - z, y] - H[0, y]*H[1, 1, yp] +      2*H[0, y]*H[1 - zp, 1, yp] - H[0, y]*H[1 - zp, 1 - zp, yp]) +    H[1, 1, yp]*H[0, 1 - z, 1 - z, y] + H[0, 1 - z, y]*H[1, 1, 1 - zp, yp] +    CL[1, 1, z]*(H[1, 1, 0, yp] + 2*H[1, 1, 1 - zp, yp]) +    CL[0, 1, z]*(H[1, 1, 0, yp] + H[1, 1, 1 - zp, yp] - H[1, 1 - zp, 0, yp] -      H[1, 1 - zp, 1 - zp, yp]) + CL[1, 0, z]*(H[1, 1, 0, yp] +      H[1, 1, 1 - zp, yp] - H[1, 1 - zp, 0, yp] - H[1, 1 - zp, 1 - zp, yp]) +    CL[1, z]*(H[0, y]*H[1, yp]^2*H[1 - zp, yp] + H[1, yp]^2*H[0, 1 - z, y] -      H[0, y]*H[1 - zp, yp]*H[1, 1, yp] - H[0, 1 - z, y]*H[1, 1, yp] -      H[0, y]*H[1, yp]*H[1 - zp, 1, yp] + H[0, y]*H[1 - zp, 1, 1, yp]) +    CL[0, 0, z]*(H[1, 1, 0, yp] - 2*H[1, 1 - zp, 0, yp] +      H[1 - zp, 1 - zp, 0, yp]) + CL[0, z]*(H[0, y]*H[1, yp]^2*H[1 - zp, yp] -      H[0, y]*H[1, yp]*H[1 - zp, yp]^2 + H[1, yp]^2*H[0, 1 - z, y] -      H[1, yp]*H[1 - zp, yp]*H[0, 1 - z, y] - H[0, y]*H[1 - zp, yp]*      H[1, 1, yp] - H[0, 1 - z, y]*H[1, 1, yp] - H[0, y]*H[1, yp]*      H[1 - zp, 1, yp] + H[0, y]*H[1 - zp, yp]*H[1 - zp, 1, yp] +      H[0, 1 - z, y]*H[1 - zp, 1, yp] + H[0, y]*H[1, yp]*      H[1 - zp, 1 - zp, yp] + H[0, y]*H[1 - zp, 1, 1, yp] -      H[0, y]*H[1 - zp, 1 - zp, 1, yp]) + H[1, yp]*H[0, 1 - z, 1 - z, 1, y] +    H[0, y]*H[1, 1, 1 - zp, 1 - zp, yp] +    CL[1, z]*(H[1, 1, 1 - zp, 0, yp] + H[1, 1, 1 - zp, 1 - zp, yp]) +    CL[0, z]*(H[1, 1, 1 - zp, 0, yp] - H[1, 1 - zp, 1 - zp, 0, yp]) +    H[0, 1 - z, 1 - z, 1, 1, y] + H[1, 1, 1 - zp, 1 - zp, 0, yp] +    CL[1, z]*(-4*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    (-2*H[0, y]*H[1, yp] + 2*H[0, y]*H[1 - zp, yp])*Zeta[3] +    (-2*H[0, yp]*H[1, yp] + (-2*ff[5, 1] + ff[15, 1] + ff[17, 1])*H[1, yp]^2 +      2*H[0, yp]*H[1 - zp, yp] + (4*ff[5, 2] - 2*ff[15, 2] - 2*ff[17, 2])*      H[1, yp]*H[1 - zp, yp] + (-2*ff[5, 2] + ff[15, 2] + ff[17, 2])*      H[1 - zp, yp]^2 + (4 - 4*ff[5, 1] + 4*ff[5, 2] + 2*ff[15, 1] -        2*ff[15, 2] + 2*ff[17, 1] - 2*ff[17, 2])*H[0, 1, yp] +      (-4 + 4*ff[5, 1] - 4*ff[5, 2] - 2*ff[15, 1] + 2*ff[15, 2] -        2*ff[17, 1] + 2*ff[17, 2])*H[0, 1 - zp, yp] +      (-2 + 4*ff[5, 1] - 4*ff[5, 2] - 2*ff[15, 1] + 2*ff[15, 2] -        2*ff[17, 1] + 2*ff[17, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 1 - z, 1, 1 - z, y] = -2*CL[0, 0, 1, 1, z]*H[1, yp] -    5*CL[0, 1, 1, 1, z]*H[1, yp] - 5*CL[1, 0, 1, 1, z]*H[1, yp] -    8*CL[1, 1, 1, 1, z]*H[1, yp] - 3*CL[0, 0, 1, z]*H[0, y]*H[1, yp] -    3*CL[0, 1, 1, z]*H[0, y]*H[1, yp] - 3*CL[1, 0, 1, z]*H[0, y]*H[1, yp] -    3*CL[1, 1, 1, z]*H[0, y]*H[1, yp] + 3*CL[0, 0, 0, 1, z]*H[1 - zp, yp] +    CL[0, 0, 1, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[1, 1, 0, 1, z]*(-6*H[1, yp] + 3*H[1 - zp, yp]) +    CL[0, 1, 0, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[0, 1, 0, 1, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[1, 0, 0, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[1, 0, 0, 1, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[0, 1, 1, 0, z]*(-5*H[1, yp] + 5*H[1 - zp, yp]) +    CL[1, 0, 1, 0, z]*(-5*H[1, yp] + 5*H[1 - zp, yp]) +    CL[1, 1, 0, 0, z]*(-6*H[1, yp] + 6*H[1 - zp, yp]) +    CL[1, 1, 1, 0, z]*(-8*H[1, yp] + 8*H[1 - zp, yp]) +    CL[0, 0, 0, z]*(-3*H[0, y]*H[1, yp] + 3*H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(-3*H[0, y]*H[1, yp] + 3*H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(-3*H[0, y]*H[1, yp] + 3*H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(-3*H[0, y]*H[1, yp] + 3*H[0, y]*H[1 - zp, yp]) +    CL[0, 0, 0, z]*(-3*H[1, 0, yp] + 3*H[1 - zp, 0, yp]) +    CL[0, 1, 1, z]*(-3*H[1, 0, yp] - 4*H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) +    CL[1, 1, 1, z]*(-3*H[1, 0, yp] - 6*H[1, 1 - zp, yp] +      2*H[1 - zp, 1, yp]) + CL[0, 1, z]*(-2*H[0, y]*H[1, yp]*H[1 - zp, yp] -      2*H[1, yp]*H[0, 1 - z, y] + 3*H[0, y]*H[1 - zp, 1, yp]) +    CL[1, 1, z]*(-2*H[0, y]*H[1, yp]*H[1 - zp, yp] -      2*H[1, yp]*H[0, 1 - z, y] + 3*H[0, y]*H[1 - zp, 1, yp]) +    CL[0, 0, 1, z]*(-3*H[1, 0, yp] - 2*H[1, 1 - zp, yp] +      H[1 - zp, 1 - zp, yp]) + CL[1, 0, 1, z]*(-3*H[1, 0, yp] -      4*H[1, 1 - zp, yp] + H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[0, 1, 0, z]*(-3*H[1, 0, yp] - 2*H[1, 1 - zp, yp] + 3*H[1 - zp, 0, yp] +      H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 0, 0, z]*(-3*H[1, 0, yp] - 2*H[1, 1 - zp, yp] + 3*H[1 - zp, 0, yp] +      H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 1, 0, z]*(-3*H[1, 0, yp] - 4*H[1, 1 - zp, yp] + 3*H[1 - zp, 0, yp] +      2*H[1 - zp, 1, yp] + 2*H[1 - zp, 1 - zp, yp]) +    CL[0, 0, z]*(-2*H[0, y]*H[1, yp]*H[1 - zp, yp] +      2*H[0, y]*H[1 - zp, yp]^2 - 2*H[1, yp]*H[0, 1 - z, y] +      2*H[1 - zp, yp]*H[0, 1 - z, y] + 3*H[0, y]*H[1 - zp, 1, yp] -      3*H[0, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(-2*H[0, y]*H[1, yp]*H[1 - zp, yp] +      2*H[0, y]*H[1 - zp, yp]^2 - 2*H[1, yp]*H[0, 1 - z, y] +      2*H[1 - zp, yp]*H[0, 1 - z, y] + 3*H[0, y]*H[1 - zp, 1, yp] -      3*H[0, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1, yp]*    H[0, 1 - z, 1 - z, y] + H[0, 1 - z, y]*H[1 - zp, 1, 1 - zp, yp] +    CL[0, 1, z]*(-2*H[1, 1 - zp, 0, yp] - H[1, 1 - zp, 1 - zp, yp] +      H[1 - zp, 1, 0, yp] + H[1 - zp, 1, 1 - zp, yp]) +    CL[1, 1, z]*(-2*H[1, 1 - zp, 0, yp] - 2*H[1, 1 - zp, 1 - zp, yp] +      H[1 - zp, 1, 0, yp] + 2*H[1 - zp, 1, 1 - zp, yp]) +    CL[0, 0, z]*(-2*H[1, 1 - zp, 0, yp] + H[1 - zp, 1, 0, yp] +      H[1 - zp, 1 - zp, 0, yp]) + CL[1, 0, z]*(-2*H[1, 1 - zp, 0, yp] -      H[1, 1 - zp, 1 - zp, yp] + H[1 - zp, 1, 0, yp] +      H[1 - zp, 1, 1 - zp, yp] + H[1 - zp, 1 - zp, 0, yp]) +    CL[1, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]^2)/2 -      H[1, yp]*H[1 - zp, yp]*H[0, 1 - z, y] + 2*H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1, yp] + 2*H[0, 1 - z, y]*H[1 - zp, 1, yp] -      H[1, yp]*H[0, 1 - z, 1 - z, y] - 3*H[0, y]*H[1 - zp, 1 - zp, 1, yp]) +    CL[0, z]*(-(H[0, y]*H[1, yp]*H[1 - zp, yp]^2)/2 +      (H[0, y]*H[1 - zp, yp]^3)/2 - H[1, yp]*H[1 - zp, yp]*H[0, 1 - z, y] +      H[1 - zp, yp]^2*H[0, 1 - z, y] + 2*H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1, yp] + 2*H[0, 1 - z, y]*H[1 - zp, 1, yp] -      2*H[0, y]*H[1 - zp, yp]*H[1 - zp, 1 - zp, yp] -      2*H[0, 1 - z, y]*H[1 - zp, 1 - zp, yp] -      H[1, yp]*H[0, 1 - z, 1 - z, y] + H[1 - zp, yp]*H[0, 1 - z, 1 - z, y] -      3*H[0, y]*H[1 - zp, 1 - zp, 1, yp] +      3*H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1 - zp, yp]*H[0, 1 - z, 1 - z, 1, y] +    CL[0, z]*(-H[1, 1 - zp, 1 - zp, 0, yp] + H[1 - zp, 1, 1 - zp, 0, yp]) +    H[0, y]*H[1 - zp, 1, 1 - zp, 1 - zp, yp] +    CL[1, z]*(-H[1, 1 - zp, 1 - zp, 0, yp] + H[1 - zp, 1, 1 - zp, 0, yp] +      H[1 - zp, 1, 1 - zp, 1 - zp, yp]) + H[0, 1 - z, 1 - z, 1, 1 - z, y] +    H[1 - zp, 1, 1 - zp, 1 - zp, 0, yp] +    CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] +    CL[1, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] +    (ff[40, 1]*H[1, yp]^2 + (-2 - 2*ff[40, 2])*H[1, yp]*H[1 - zp, yp] +      ff[40, 2]*H[1 - zp, yp]^2 + (2*ff[40, 1] - 2*ff[40, 2])*H[0, 1, yp] +      (-2*ff[40, 1] + 2*ff[40, 2])*H[0, 1 - zp, yp] +      (2 - 2*ff[40, 1] + 2*ff[40, 2])*H[1, 1 - zp, yp])*Zeta[3]

CL[0, 1 - z, 1 - z, 1 - z, 1, y] = CL[0, 0, 1, 1, z]*H[1, yp] +    2*CL[0, 1, 1, 1, z]*H[1, yp] + 2*CL[1, 0, 1, 1, z]*H[1, yp] +    3*CL[1, 1, 1, 1, z]*H[1, yp] + CL[0, 0, 1, z]*H[0, y]*H[1, yp] +    CL[0, 1, 1, z]*H[0, y]*H[1, yp] + CL[1, 0, 1, z]*H[0, y]*H[1, yp] +    CL[1, 1, 1, z]*H[0, y]*H[1, yp] + CL[1, 1, 1, 0, z]*    (3*H[1, yp] - 3*H[1 - zp, yp]) + CL[0, 1, 1, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[0, 1, 0, 1, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 0, 0, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 0, 0, 1, z]*    (H[1, yp] - H[1 - zp, yp]) + CL[1, 1, 0, 1, z]*    (2*H[1, yp] - H[1 - zp, yp]) - CL[0, 0, 0, 1, z]*H[1 - zp, yp] +    CL[0, 0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(H[0, y]*H[1, yp] - H[0, y]*H[1 - zp, yp]) +    CL[0, 1, 1, z]*(H[1, 0, yp] + 2*H[1, 1 - zp, yp]) +    CL[1, 1, 1, z]*(H[1, 0, yp] + 3*H[1, 1 - zp, yp]) +    CL[0, 0, 0, z]*(H[1, 0, yp] - H[1 - zp, 0, yp]) +    CL[0, 1, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1 - z, y] -      H[0, y]*H[1 - zp, 1, yp]) + CL[1, 1, z]*    (H[0, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[0, 1 - z, y] -      H[0, y]*H[1 - zp, 1, yp]) + CL[1, 1, 0, z]*    (H[1, 0, yp] + 2*H[1, 1 - zp, yp] - H[1 - zp, 0, yp] -      2*H[1 - zp, 1 - zp, yp]) + CL[0, 0, 1, z]*    (H[1, 0, yp] + H[1, 1 - zp, yp] - H[1 - zp, 1 - zp, yp]) +    CL[1, 0, 1, z]*(H[1, 0, yp] + 2*H[1, 1 - zp, yp] -      H[1 - zp, 1 - zp, yp]) + CL[0, 1, 0, z]*(H[1, 0, yp] +      H[1, 1 - zp, yp] - H[1 - zp, 0, yp] - H[1 - zp, 1 - zp, yp]) +    CL[1, 0, 0, z]*(H[1, 0, yp] + H[1, 1 - zp, yp] - H[1 - zp, 0, yp] -      H[1 - zp, 1 - zp, yp]) + CL[0, 0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] -      H[0, y]*H[1 - zp, yp]^2 + H[1, yp]*H[0, 1 - z, y] -      H[1 - zp, yp]*H[0, 1 - z, y] - H[0, y]*H[1 - zp, 1, yp] +      H[0, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[0, y]*H[1, yp]*H[1 - zp, yp] - H[0, y]*H[1 - zp, yp]^2 +      H[1, yp]*H[0, 1 - z, y] - H[1 - zp, yp]*H[0, 1 - z, y] -      H[0, y]*H[1 - zp, 1, yp] + H[0, y]*H[1 - zp, 1 - zp, yp]) +    H[1, 1 - zp, yp]*H[0, 1 - z, 1 - z, y] +    H[0, 1 - z, y]*H[1, 1 - zp, 1 - zp, yp] +    CL[1, 1, z]*(H[1, 1 - zp, 0, yp] + 2*H[1, 1 - zp, 1 - zp, yp]) +    CL[0, 0, z]*(H[1, 1 - zp, 0, yp] - H[1 - zp, 1 - zp, 0, yp]) +    CL[1, z]*((H[0, y]*H[1, yp]*H[1 - zp, yp]^2)/2 +      H[1, yp]*H[1 - zp, yp]*H[0, 1 - z, y] - H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1, yp] - H[0, 1 - z, y]*H[1 - zp, 1, yp] +      H[1, yp]*H[0, 1 - z, 1 - z, y] + H[0, y]*H[1 - zp, 1 - zp, 1, yp]) +    CL[0, 1, z]*(H[1, 1 - zp, 0, yp] + H[1, 1 - zp, 1 - zp, yp] -      H[1 - zp, 1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[1, 1 - zp, 0, yp] + H[1, 1 - zp, 1 - zp, yp] -      H[1 - zp, 1 - zp, 0, yp] - H[1 - zp, 1 - zp, 1 - zp, yp]) +    CL[0, z]*((H[0, y]*H[1, yp]*H[1 - zp, yp]^2)/2 -      (H[0, y]*H[1 - zp, yp]^3)/2 + H[1, yp]*H[1 - zp, yp]*H[0, 1 - z, y] -      H[1 - zp, yp]^2*H[0, 1 - z, y] - H[0, y]*H[1 - zp, yp]*      H[1 - zp, 1, yp] - H[0, 1 - z, y]*H[1 - zp, 1, yp] +      H[0, y]*H[1 - zp, yp]*H[1 - zp, 1 - zp, yp] +      H[0, 1 - z, y]*H[1 - zp, 1 - zp, yp] + H[1, yp]*H[0, 1 - z, 1 - z, y] -      H[1 - zp, yp]*H[0, 1 - z, 1 - z, y] + H[0, y]*H[1 - zp, 1 - zp, 1, yp] -      H[0, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1, yp]*H[0, 1 - z, 1 - z, 1 - z, y] +    H[0, y]*H[1, 1 - zp, 1 - zp, 1 - zp, yp] +    CL[1, z]*(H[1, 1 - zp, 1 - zp, 0, yp] + H[1, 1 - zp, 1 - zp, 1 - zp,       yp]) + CL[0, z]*(H[1, 1 - zp, 1 - zp, 0, yp] -      H[1 - zp, 1 - zp, 1 - zp, 0, yp]) + H[0, 1 - z, 1 - z, 1 - z, 1, y] +    H[1, 1 - zp, 1 - zp, 1 - zp, 0, yp] - 2*CL[1, z]*H[1, yp]*Zeta[3] +    CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    ((-ff[5, 1] - (2*ff[8, 1])/3 - ff[10, 1]/3 + (2*ff[16, 1])/3 + ff[17, 1] +        ff[20, 1]/3 - (2*ff[40, 1])/3)*H[1, yp]^2 +      (2*ff[5, 2] + (4*ff[8, 2])/3 + (2*ff[10, 2])/3 - (4*ff[16, 2])/3 -        2*ff[17, 2] - (2*ff[20, 2])/3 + (4*ff[40, 2])/3)*H[1, yp]*      H[1 - zp, yp] + (-ff[5, 2] - (2*ff[8, 2])/3 - ff[10, 2]/3 +        (2*ff[16, 2])/3 + ff[17, 2] + ff[20, 2]/3 - (2*ff[40, 2])/3)*      H[1 - zp, yp]^2 + (-2*ff[5, 1] + 2*ff[5, 2] - (4*ff[8, 1])/3 +        (4*ff[8, 2])/3 - (2*ff[10, 1])/3 + (2*ff[10, 2])/3 + (4*ff[16, 1])/3 -        (4*ff[16, 2])/3 + 2*ff[17, 1] - 2*ff[17, 2] + (2*ff[20, 1])/3 -        (2*ff[20, 2])/3 - (4*ff[40, 1])/3 + (4*ff[40, 2])/3)*H[0, 1, yp] +      (2*ff[5, 1] - 2*ff[5, 2] + (4*ff[8, 1])/3 - (4*ff[8, 2])/3 +        (2*ff[10, 1])/3 - (2*ff[10, 2])/3 - (4*ff[16, 1])/3 +        (4*ff[16, 2])/3 - 2*ff[17, 1] + 2*ff[17, 2] - (2*ff[20, 1])/3 +        (2*ff[20, 2])/3 + (4*ff[40, 1])/3 - (4*ff[40, 2])/3)*      H[0, 1 - zp, yp] + (-2 + 2*ff[5, 1] - 2*ff[5, 2] + (4*ff[8, 1])/3 -        (4*ff[8, 2])/3 + (2*ff[10, 1])/3 - (2*ff[10, 2])/3 - (4*ff[16, 1])/3 +        (4*ff[16, 2])/3 - 2*ff[17, 1] + 2*ff[17, 2] - (2*ff[20, 1])/3 +        (2*ff[20, 2])/3 + (4*ff[40, 1])/3 - (4*ff[40, 2])/3)*H[1, 1 - zp, yp])*    Zeta[3]

CL[0, 1 - z, 1 - z, 1 - z, 1 - z, y] =   H[1 - zp, 1 - zp, yp]*H[0, 1 - z, 1 - z, y] +    H[0, 1 - z, y]*H[1 - zp, 1 - zp, 1 - zp, yp] +    H[1 - zp, yp]*H[0, 1 - z, 1 - z, 1 - z, y] +    CL[1, z]*H[1 - zp, 1 - zp, 1 - zp, 1 - zp, yp] +    H[0, y]*H[1 - zp, 1 - zp, 1 - zp, 1 - zp, yp] +    H[0, 1 - z, 1 - z, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1 - zp, 1 - zp, 0,     yp] - H[1 - zp, yp]^2*Zeta[3]    

CL[1, 1, 1, 1, 1 - z, y] =   -(CL[0, 0, 0, 1, z]*H[1, yp]) - CL[0, 0, 1, z]*H[1, y]*H[1, yp] +    CL[0, 0, 0, 0, z]*(-H[1, yp] + H[1 - zp, yp]) +    CL[0, 0, 0, z]*(-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) -    CL[0, 0, 1, z]*H[1, 1, yp] + CL[0, 1, z]*(-(H[1, yp]*H[1, 1, y]) -      H[1, y]*H[1, 1, yp]) + CL[0, 0, 0, z]*(-H[1, 1, yp] +      H[1 - zp, 1, yp]) + CL[0, 0, z]*(-(H[1, yp]*H[1, 1, y]) +      H[1 - zp, yp]*H[1, 1, y] - H[1, y]*H[1, 1, yp] +      H[1, y]*H[1 - zp, 1, yp]) + H[1 - zp, 1, yp]*H[1, 1, 1, y] -    CL[0, 1, z]*H[1, 1, 1, yp] + CL[1, z]*(-(H[1, 1, y]*H[1, 1, yp]) -      H[1, yp]*H[1, 1, 1, y] - H[1, y]*H[1, 1, 1, yp]) +    H[1, 1, y]*H[1 - zp, 1, 1, yp] + CL[0, 0, z]*(-H[1, 1, 1, yp] +      H[1 - zp, 1, 1, yp]) + CL[0, z]*(-(H[1, 1, y]*H[1, 1, yp]) +      H[1, 1, y]*H[1 - zp, 1, yp] - H[1, yp]*H[1, 1, 1, y] +      H[1 - zp, yp]*H[1, 1, 1, y] - H[1, y]*H[1, 1, 1, yp] +      H[1, y]*H[1 - zp, 1, 1, yp]) + H[1 - zp, yp]*H[1, 1, 1, 1, y] -    CL[1, z]*H[1, 1, 1, 1, yp] + H[1, y]*H[1 - zp, 1, 1, 1, yp] +    CL[0, z]*(-H[1, 1, 1, 1, yp] + H[1 - zp, 1, 1, 1, yp]) +    H[1, 1, 1, 1, 1 - z, y] + H[1 - zp, 1, 1, 1, 1, yp]

CL[1, 1, 1, 1 - z, 1 - z, y] = 3*CL[0, 0, 0, 1, z]*H[1, yp] +    CL[0, 0, 1, 1, z]*H[1, yp] + CL[0, 1, 0, 1, z]*H[1, yp] +    CL[1, 0, 0, 1, z]*H[1, yp] + 2*CL[0, 0, 1, z]*H[1, y]*H[1, yp] +    CL[0, 1, 1, z]*H[1, y]*H[1, yp] + CL[1, 0, 1, z]*H[1, y]*H[1, yp] +    CL[0, 0, 0, 0, z]*(3*H[1, yp] - 3*H[1 - zp, yp]) +    CL[0, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[0, 1, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[1, 0, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[0, 0, 0, z]*(2*H[1, y]*H[1, yp] - 2*H[1, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(H[1, y]*H[1, yp] - H[1, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(H[1, y]*H[1, yp] - H[1, y]*H[1 - zp, yp]) +    CL[0, 1, 1, z]*H[1, 1, yp] + CL[1, 0, 1, z]*H[1, 1, yp] +    CL[1, 1, z]*(H[1, yp]*H[1, 1, y] + H[1, y]*H[1, 1, yp]) +    CL[0, 1, 0, z]*(H[1, 1, yp] - H[1 - zp, 1, yp]) +    CL[1, 0, 0, z]*(H[1, 1, yp] - H[1 - zp, 1, yp]) +    CL[0, 0, 1, z]*(2*H[1, 1, yp] - H[1 - zp, 1, yp]) +    CL[0, 1, z]*(H[1, yp]*H[1, 1, y] + H[1, y]*H[1, 1, yp] -      H[1, y]*H[1 - zp, 1, yp]) + CL[1, 0, z]*(H[1, yp]*H[1, 1, y] -      H[1 - zp, yp]*H[1, 1, y] + H[1, y]*H[1, 1, yp] -      H[1, y]*H[1 - zp, 1, yp]) + CL[0, 0, 0, z]*    (2*H[1, 1, yp] - 3*H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[0, 0, z]*(H[1, yp]*H[1, 1, y] - H[1 - zp, yp]*H[1, 1, y] +      H[1, y]*H[1, 1, yp] - 2*H[1, y]*H[1 - zp, 1, yp] +      H[1, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1 - zp, yp]*H[1, 1, 1, y] +    CL[1, 1, z]*H[1, 1, 1, yp] + CL[0, 1, z]*(H[1, 1, 1, yp] -      H[1 - zp, 1, 1, yp]) + CL[1, 0, z]*(H[1, 1, 1, yp] -      H[1 - zp, 1, 1, yp]) + CL[1, z]*(-(H[1, 1, y]*H[1 - zp, 1, yp]) -      H[1, y]*H[1 - zp, 1, 1, yp]) + H[1, 1, y]*H[1 - zp, 1 - zp, 1, yp] +    CL[0, 0, z]*(H[1, 1, 1, yp] - 2*H[1 - zp, 1, 1, yp] +      H[1 - zp, 1 - zp, 1, yp]) + CL[0, z]*(-(H[1, 1, y]*H[1 - zp, 1, yp]) +      H[1, 1, y]*H[1 - zp, 1 - zp, yp] - H[1, y]*H[1 - zp, 1, 1, yp] +      H[1, y]*H[1 - zp, 1 - zp, 1, yp]) + H[1 - zp, yp]*H[1, 1, 1, 1 - z, y] -    CL[1, z]*H[1 - zp, 1, 1, 1, yp] + H[1, y]*H[1 - zp, 1 - zp, 1, 1, yp] +    CL[0, z]*(-H[1 - zp, 1, 1, 1, yp] + H[1 - zp, 1 - zp, 1, 1, yp]) +    H[1, 1, 1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, 1, 1, yp] +    CL[0, z]*(2*H[1, yp] - 2*H[1 - zp, yp])*Zeta[3] +    (2*H[1, y]*H[1, yp] - 2*H[1, y]*H[1 - zp, yp])*Zeta[3] +    (H[1, yp]^2 - 2*H[1, yp]*H[1 - zp, yp] + 2*H[1, 1 - zp, yp])*Zeta[3]

CL[1, 1, 1 - z, 1, 1 - z, y] = -7*CL[0, 0, 0, 1, z]*H[1, yp] -    2*CL[0, 0, 1, 1, z]*H[1, yp] - 2*CL[0, 1, 0, 1, z]*H[1, yp] -    3*CL[1, 0, 0, 1, z]*H[1, yp] - 4*CL[0, 0, 1, z]*H[1, y]*H[1, yp] -    2*CL[0, 1, 1, z]*H[1, y]*H[1, yp] - 2*CL[1, 0, 1, z]*H[1, y]*H[1, yp] +    CL[0, 0, 1, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[0, 1, 0, 0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp]) +    CL[1, 0, 0, 0, z]*(-3*H[1, yp] + 3*H[1 - zp, yp]) +    CL[0, 0, 0, 0, z]*(-7*H[1, yp] + 7*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(-2*H[1, y]*H[1, yp] + 2*H[1, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(-2*H[1, y]*H[1, yp] + 2*H[1, y]*H[1 - zp, yp]) +    CL[0, 0, 0, z]*(-4*H[1, y]*H[1, yp] + 4*H[1, y]*H[1 - zp, yp]) -    CL[1, 0, 1, z]*H[1, 1, yp] + CL[1, 1, z]*(H[1, y]*H[1, yp]^2 -      2*H[1, yp]*H[1, 1, y] - 2*H[1, y]*H[1, 1, yp]) +    CL[0, 1, 0, z]*(-H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) +    CL[0, 0, 1, z]*(-H[1, 1, yp] - H[1, 1 - zp, yp] + H[1 - zp, 1, yp]) +    CL[1, 0, 0, z]*(-H[1, 1, yp] - H[1, 1 - zp, yp] + 2*H[1 - zp, 1, yp]) +    CL[0, 0, 0, z]*(-H[1, 1, yp] - 3*H[1, 1 - zp, yp] + 4*H[1 - zp, 1, yp]) +    CL[0, 1, z]*(H[1, y]*H[1, yp]^2 - H[1, y]*H[1, yp]*H[1 - zp, yp] -      2*H[1, yp]*H[1, 1, y] - 2*H[1, y]*H[1, 1, yp] +      2*H[1, y]*H[1 - zp, 1, yp]) + CL[1, 0, z]*(H[1, y]*H[1, yp]^2 -      H[1, y]*H[1, yp]*H[1 - zp, yp] - 2*H[1, yp]*H[1, 1, y] +      2*H[1 - zp, yp]*H[1, 1, y] - 2*H[1, y]*H[1, 1, yp] +      2*H[1, y]*H[1 - zp, 1, yp]) + CL[0, 0, z]*(H[1, y]*H[1, yp]^2 -      2*H[1, y]*H[1, yp]*H[1 - zp, yp] + H[1, y]*H[1 - zp, yp]^2 -      2*H[1, yp]*H[1, 1, y] + 2*H[1 - zp, yp]*H[1, 1, y] -      2*H[1, y]*H[1, 1, yp] + 4*H[1, y]*H[1 - zp, 1, yp] -      2*H[1, y]*H[1 - zp, 1 - zp, yp]) + H[1 - zp, 1, yp]*H[1, 1, 1 - z, y] -    CL[0, 1, z]*H[1, 1 - zp, 1, yp] + CL[1, 0, z]*(-H[1, 1 - zp, 1, yp] +      H[1 - zp, 1, 1, yp]) + CL[1, z]*(-(H[1, yp]*H[1 - zp, yp]*H[1, 1, y]) -      H[1, y]*H[1, yp]*H[1 - zp, 1, yp] + 2*H[1, 1, y]*H[1 - zp, 1, yp] -      H[1, yp]*H[1, 1, 1 - z, y] + 2*H[1, y]*H[1 - zp, 1, 1, yp]) +    H[1, 1, y]*H[1 - zp, 1, 1 - zp, yp] +    CL[0, 0, z]*(-2*H[1, 1 - zp, 1, yp] + H[1 - zp, 1, 1, yp] +      H[1 - zp, 1, 1 - zp, yp]) +    CL[0, z]*(-(H[1, yp]*H[1 - zp, yp]*H[1, 1, y]) +      H[1 - zp, yp]^2*H[1, 1, y] - H[1, y]*H[1, yp]*H[1 - zp, 1, yp] +      H[1, y]*H[1 - zp, yp]*H[1 - zp, 1, yp] + 2*H[1, 1, y]*H[1 - zp, 1, yp] -      2*H[1, 1, y]*H[1 - zp, 1 - zp, yp] - H[1, yp]*H[1, 1, 1 - z, y] +      H[1 - zp, yp]*H[1, 1, 1 - z, y] + 2*H[1, y]*H[1 - zp, 1, 1, yp] -      2*H[1, y]*H[1 - zp, 1 - zp, 1, yp]) +    H[1 - zp, yp]*H[1, 1, 1 - z, 1, y] - CL[1, z]*H[1, 1 - zp, 1, 1, yp] +    H[1, y]*H[1 - zp, 1, 1 - zp, 1, yp] +    CL[0, z]*(-H[1, 1 - zp, 1, 1, yp] + H[1 - zp, 1, 1 - zp, 1, yp]) +    H[1, 1, 1 - z, 1, 1 - z, y] + H[1 - zp, 1, 1 - zp, 1, 1, yp] +    CL[0, z]*(-4*H[1, yp] + 4*H[1 - zp, yp])*Zeta[3] +    (-4*H[1, y]*H[1, yp] + 4*H[1, y]*H[1 - zp, yp])*Zeta[3] +    (-2*H[1, yp]^2 + 4*H[1, yp]*H[1 - zp, yp] - 4*H[1, 1 - zp, yp])*    Zeta[3]    

CL[1, 1, 1 - z, 1 - z, 1 - z, y] =   -3*CL[0, 0, 0, 1, z]*H[1, yp] - 2*CL[0, 0, 1, 1, z]*H[1, yp] -    2*CL[0, 1, 0, 1, z]*H[1, yp] - CL[0, 1, 1, 1, z]*H[1, yp] -    2*CL[1, 0, 0, 1, z]*H[1, yp] - CL[1, 0, 1, 1, z]*H[1, yp] -    CL[1, 1, 0, 1, z]*H[1, yp] - CL[0, 0, 1, z]*H[1, y]*H[1, yp] -    CL[0, 1, 1, z]*H[1, y]*H[1, yp] - CL[1, 0, 1, z]*H[1, y]*H[1, yp] -    CL[1, 1, 1, z]*H[1, y]*H[1, yp] + CL[0, 1, 1, 0, z]*    (-H[1, yp] + H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*    (-H[1, yp] + H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*    (-H[1, yp] + H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[1, 0, 0, 0, z]*    (-2*H[1, yp] + 2*H[1 - zp, yp]) + CL[0, 0, 0, 0, z]*    (-3*H[1, yp] + 3*H[1 - zp, yp]) + CL[0, 0, 0, z]*    (-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(-(H[1, y]*H[1, yp]) + H[1, y]*H[1 - zp, yp]) -    CL[1, 1, 1, z]*H[1, 1, yp] + CL[0, 1, z]*H[1, y]*H[1 - zp, 1, yp] +    CL[1, 1, z]*H[1, y]*H[1 - zp, 1, yp] + CL[0, 1, 1, z]*    (-H[1, 1, yp] + H[1 - zp, 1, yp]) + CL[1, 0, 1, z]*    (-H[1, 1, yp] + H[1 - zp, 1, yp]) + CL[1, 1, 0, z]*    (-H[1, 1, yp] + H[1 - zp, 1, yp]) + CL[0, 0, 1, z]*    (-H[1, 1, yp] + 2*H[1 - zp, 1, yp]) + CL[0, 0, 0, z]*    (-H[1, 1, yp] + 3*H[1 - zp, 1, yp] - 2*H[1 - zp, 1 - zp, yp]) +    CL[0, 1, 0, z]*(-H[1, 1, yp] + 2*H[1 - zp, 1, yp] -      H[1 - zp, 1 - zp, yp]) + CL[1, 0, 0, z]*(-H[1, 1, yp] +      2*H[1 - zp, 1, yp] - H[1 - zp, 1 - zp, yp]) +    CL[0, 0, z]*(H[1, y]*H[1 - zp, 1, yp] - H[1, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[1, y]*H[1 - zp, 1, yp] - H[1, y]*H[1 - zp, 1 - zp, yp]) +    H[1 - zp, 1 - zp, yp]*H[1, 1, 1 - z, y] +    CL[1, 1, z]*H[1 - zp, 1, 1, yp] + CL[0, 1, z]*(H[1 - zp, 1, 1, yp] -      H[1 - zp, 1 - zp, 1, yp]) + CL[1, 0, z]*(H[1 - zp, 1, 1, yp] -      H[1 - zp, 1 - zp, 1, yp]) - CL[1, z]*H[1, y]*H[1 - zp, 1 - zp, 1, yp] +    H[1, 1, y]*H[1 - zp, 1 - zp, 1 - zp, yp] +    CL[0, 0, z]*(H[1 - zp, 1, 1, yp] - 2*H[1 - zp, 1 - zp, 1, yp] +      H[1 - zp, 1 - zp, 1 - zp, yp]) +    CL[0, z]*(-(H[1, y]*H[1 - zp, 1 - zp, 1, yp]) +      H[1, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1 - zp, yp]*H[1, 1, 1 - z, 1 - z, y] -    CL[1, z]*H[1 - zp, 1 - zp, 1, 1, yp] +    H[1, y]*H[1 - zp, 1 - zp, 1 - zp, 1, yp] +    CL[0, z]*(-H[1 - zp, 1 - zp, 1, 1, yp] + H[1 - zp, 1 - zp, 1 - zp, 1,       yp]) + H[1, 1, 1 - z, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1 - zp, 1,     1, yp] + CL[0, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    CL[1, z]*(-2*H[1, yp] + 2*H[1 - zp, yp])*Zeta[3] +    (2*H[1, yp]*H[1 - zp, yp] - H[1 - zp, yp]^2 - 2*H[1, 1 - zp, yp])*    Zeta[3]    

CL[1, 1 - z, 1, 1 - z, 1 - z, y] =   7*CL[0, 0, 0, 1, z]*H[1, yp] + 5*CL[0, 0, 1, 1, z]*H[1, yp] +    5*CL[0, 1, 0, 1, z]*H[1, yp] + 3*CL[0, 1, 1, 1, z]*H[1, yp] +    4*CL[1, 0, 0, 1, z]*H[1, yp] + 2*CL[1, 0, 1, 1, z]*H[1, yp] +    2*CL[1, 1, 0, 1, z]*H[1, yp] + 3*CL[0, 0, 1, z]*H[1, y]*H[1, yp] +    3*CL[0, 1, 1, z]*H[1, y]*H[1, yp] + 3*CL[1, 0, 1, z]*H[1, y]*H[1, yp] +    3*CL[1, 1, 1, z]*H[1, y]*H[1, yp] + CL[0, 0, 0, 0, z]*    (7*H[1, yp] - 7*H[1 - zp, yp]) + CL[0, 0, 1, 0, z]*    (5*H[1, yp] - 5*H[1 - zp, yp]) + CL[0, 1, 0, 0, z]*    (5*H[1, yp] - 5*H[1 - zp, yp]) + CL[1, 0, 0, 0, z]*    (4*H[1, yp] - 4*H[1 - zp, yp]) + CL[0, 1, 1, 0, z]*    (3*H[1, yp] - 3*H[1 - zp, yp]) + CL[1, 0, 1, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[1, 1, 0, 0, z]*    (2*H[1, yp] - 2*H[1 - zp, yp]) + CL[0, 0, 0, z]*    (3*H[1, y]*H[1, yp] - 3*H[1, y]*H[1 - zp, yp]) +    CL[0, 1, 0, z]*(3*H[1, y]*H[1, yp] - 3*H[1, y]*H[1 - zp, yp]) +    CL[1, 0, 0, z]*(3*H[1, y]*H[1, yp] - 3*H[1, y]*H[1 - zp, yp]) +    CL[1, 1, 0, z]*(3*H[1, y]*H[1, yp] - 3*H[1, y]*H[1 - zp, yp]) +    CL[0, 0, 1, z]*(2*H[1, 1 - zp, yp] - 3*H[1 - zp, 1, yp]) +    CL[0, 1, 1, z]*(H[1, 1 - zp, yp] - 2*H[1 - zp, 1, yp]) +    CL[1, 0, 0, z]*(2*H[1, 1 - zp, yp] - 2*H[1 - zp, 1, yp]) +    CL[1, 0, 1, z]*(H[1, 1 - zp, yp] - H[1 - zp, 1, yp]) +    CL[1, 1, 0, z]*(H[1, 1 - zp, yp] - H[1 - zp, 1, yp]) +    CL[0, 1, z]*(H[1, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[1, 1 - z, y] -      3*H[1, y]*H[1 - zp, 1, yp]) + CL[1, 1, z]*    (H[1, y]*H[1, yp]*H[1 - zp, yp] + H[1, yp]*H[1, 1 - z, y] -      3*H[1, y]*H[1 - zp, 1, yp]) + CL[0, 0, 0, z]*    (3*H[1, 1 - zp, yp] - 4*H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[0, 1, 0, z]*(2*H[1, 1 - zp, yp] - 3*H[1 - zp, 1, yp] +      H[1 - zp, 1 - zp, yp]) + CL[0, 0, z]*(H[1, y]*H[1, yp]*H[1 - zp, yp] -      H[1, y]*H[1 - zp, yp]^2 + H[1, yp]*H[1, 1 - z, y] -      H[1 - zp, yp]*H[1, 1 - z, y] - 3*H[1, y]*H[1 - zp, 1, yp] +      3*H[1, y]*H[1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[1, y]*H[1, yp]*H[1 - zp, yp] - H[1, y]*H[1 - zp, yp]^2 +      H[1, yp]*H[1, 1 - z, y] - H[1 - zp, yp]*H[1, 1 - z, y] -      3*H[1, y]*H[1 - zp, 1, yp] + 3*H[1, y]*H[1 - zp, 1 - zp, yp]) +    H[1 - zp, 1 - zp, yp]*H[1, 1 - z, 1, y] +    CL[1, 1, z]*H[1, 1 - zp, 1, yp] + CL[1, 0, z]*(H[1, 1 - zp, 1, yp] -      H[1 - zp, 1, 1 - zp, yp]) + H[1, 1 - z, y]*H[1 - zp, 1 - zp, 1, yp] +    CL[0, 0, z]*(H[1, 1 - zp, 1, yp] - 2*H[1 - zp, 1, 1 - zp, yp] +      H[1 - zp, 1 - zp, 1, yp]) + CL[0, 1, z]*(H[1, 1 - zp, 1, yp] -      H[1 - zp, 1, 1 - zp, yp] + H[1 - zp, 1 - zp, 1, yp]) +    CL[1, z]*(-(H[1, y]*H[1 - zp, yp]*H[1 - zp, 1, yp]) -      H[1, 1 - z, y]*H[1 - zp, 1, yp] + 3*H[1, y]*H[1 - zp, 1 - zp, 1, yp]) +    CL[0, z]*(-(H[1, y]*H[1 - zp, yp]*H[1 - zp, 1, yp]) -      H[1, 1 - z, y]*H[1 - zp, 1, yp] + H[1, y]*H[1 - zp, yp]*      H[1 - zp, 1 - zp, yp] + H[1, 1 - z, y]*H[1 - zp, 1 - zp, yp] +      3*H[1, y]*H[1 - zp, 1 - zp, 1, yp] -      3*H[1, y]*H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1 - zp, yp]*H[1, 1 - z, 1, 1 - z, y] -    CL[1, z]*H[1 - zp, 1, 1 - zp, 1, yp] +    H[1, y]*H[1 - zp, 1 - zp, 1, 1 - zp, yp] +    CL[0, z]*(-H[1 - zp, 1, 1 - zp, 1, yp] + H[1 - zp, 1 - zp, 1, 1 - zp,       yp]) + H[1, 1 - z, 1, 1 - z, 1 - z, y] + H[1 - zp, 1 - zp, 1, 1 - zp,     1, yp] + CL[0, z]*(4*H[1, yp] - 4*H[1 - zp, yp])*Zeta[3] +    CL[1, z]*(4*H[1, yp] - 4*H[1 - zp, yp])*Zeta[3] +    (-4*H[1, yp]*H[1 - zp, yp] + 2*H[1 - zp, yp]^2 + 4*H[1, 1 - zp, yp])*    Zeta[3]    

CL[1, 1 - z, 1 - z, 1 - z, 1 - z, y] =   CL[0, 0, 0, 1, z]*H[1, yp] + CL[0, 0, 1, 1, z]*H[1, yp] +    CL[0, 1, 0, 1, z]*H[1, yp] + CL[0, 1, 1, 1, z]*H[1, yp] +    CL[1, 0, 0, 1, z]*H[1, yp] + CL[1, 0, 1, 1, z]*H[1, yp] +    CL[1, 1, 0, 1, z]*H[1, yp] + CL[1, 1, 1, 1, z]*H[1, yp] +    CL[0, 0, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[0, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[0, 1, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[0, 1, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[1, 0, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[1, 0, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[1, 1, 0, 0, z]*(H[1, yp] - H[1 - zp, yp]) +    CL[1, 1, 1, 0, z]*(H[1, yp] - H[1 - zp, yp]) -    CL[0, 0, 1, z]*H[1 - zp, 1, yp] - CL[0, 1, 1, z]*H[1 - zp, 1, yp] -    CL[1, 0, 1, z]*H[1 - zp, 1, yp] - CL[1, 1, 1, z]*H[1 - zp, 1, yp] +    CL[0, 0, 0, z]*(-H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[0, 1, 0, z]*(-H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 0, 0, z]*(-H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    CL[1, 1, 0, z]*(-H[1 - zp, 1, yp] + H[1 - zp, 1 - zp, yp]) +    H[1 - zp, 1 - zp, yp]*H[1, 1 - z, 1 - z, y] +    CL[0, 1, z]*H[1 - zp, 1 - zp, 1, yp] +    CL[1, 1, z]*H[1 - zp, 1 - zp, 1, yp] +    CL[0, 0, z]*(H[1 - zp, 1 - zp, 1, yp] - H[1 - zp, 1 - zp, 1 - zp, yp]) +    CL[1, 0, z]*(H[1 - zp, 1 - zp, 1, yp] - H[1 - zp, 1 - zp, 1 - zp, yp]) +    H[1, 1 - z, y]*H[1 - zp, 1 - zp, 1 - zp, yp] +    H[1 - zp, yp]*H[1, 1 - z, 1 - z, 1 - z, y] -    CL[1, z]*H[1 - zp, 1 - zp, 1 - zp, 1, yp] +    H[1, y]*H[1 - zp, 1 - zp, 1 - zp, 1 - zp, yp] +    CL[0, z]*(-H[1 - zp, 1 - zp, 1 - zp, 1, yp] + H[1 - zp, 1 - zp, 1 - zp,       1 - zp, yp]) + H[1, 1 - z, 1 - z, 1 - z, 1 - z, y] +    H[1 - zp, 1 - zp, 1 - zp, 1 - zp, 1, yp]


==> anc/results_LLA.m <==
% This file contains the results for the 7-point MHV remainder
% function in multi-Regge kinematics as described in the paper.
% The results are written down in the 2dSVHPLs described in the
% paper with explicit expressions written down in the other
% attached file. I7[p,q] denotes the result for the (p+q+1)-loop
% contribution I7[E_{\nu,n}^{p}*E_{\mu,m}^{q}] with I7[...] as
% described in the paper (see eq.(3.7)).


I7[1,0]=1/2 CL[1,z] CL[1-z,y]+1/2 CL[0,1-z,y]+1/2 CL[1-z,0,y]+CL[1-z,1-z,y];

I7[0,1]=-(1/2) CL[0,z] CL[1,y]-1/2 CL[1,y] CL[1,z]+1/2 CL[0,z] CL[1-z,y]+CL[1,z] CL[1-z,y]+1/2 CL[0,1,z]+1/2 CL[1,0,z]+CL[1,1,z]-1/2 CL[1,1-z,y]-1/2 CL[1-z,1,y]+CL[1-z,1-z,y];

I7[2,0]=3/8 CL[0,y]^2 CL[1-z,y]+1/2 CL[0,y] CL[1,z] CL[1-z,y]+1/8 CL[1,z]^2 CL[1-z,y]+1/2 CL[0,y] CL[1-z,y]^2+1/2 CL[1,z] CL[1-z,y]^2+1/3 CL[1-z,y]^3-1/4 CL[0,y] CL[1-z,0,y]-1/4 CL[1,z] CL[1-z,0,y]-1/2 CL[0,0,1-z,y];

I7[1,1]=-(1/4) CL[0,y] CL[0,z] CL[1,y]-1/4 CL[0,z] CL[1,y]^2-1/4 CL[0,y] CL[1,y] CL[1,z]-1/4 CL[1,y]^2 CL[1,z]-1/8 CL[1,y] CL[1,z]^2+1/4 CL[0,y] CL[0,z] CL[1-z,y]-3/4 CL[0,y] CL[1,y] CL[1-z,y]-1/4 CL[1,y]^2 CL[1-z,y]+1/2 CL[0,y] CL[1,z] CL[1-z,y]+1/4 CL[0,z] CL[1,z] CL[1-z,y]-1/4 CL[1,y] CL[1,z] CL[1-z,y]+1/2 CL[1,z]^2 CL[1-z,y]+3/4 CL[0,y] CL[1-z,y]^2+1/4 CL[0,z] CL[1-z,y]^2+1/4 CL[1,y] CL[1-z,y]^2+3/4 CL[1,z] CL[1-z,y]^2+1/3 CL[1-z,y]^3-1/4 CL[1,y] CL[0,1,z]+1/4 CL[1-z,y] CL[0,1,z]+1/4 CL[1-z,y] CL[1,0,y]+1/4 CL[1,y] CL[1-z,0,y]-1/2 CL[1-z,y] CL[1-z,0,y]+1/2 CL[1,y] CL[1-z,1,y]+1/4 CL[1,z] CL[1-z,1,y]-1/2 CL[1-z,y] CL[1-z,1,y]+1/2 CL[0,1,1-z,y]+1/2 CL[0,1-z,1,y]-CL[0,1-z,1-z,y]-CL[1,1-z,1-z,y]-CL[1-z,1,1,y];

I7[3,0]=1/48 CL[0,y]^3 CL[1-z,y]+1/16 CL[0,y]^2 CL[1,z] CL[1-z,y]+1/16 CL[0,y] CL[1,z]^2 CL[1-z,y]+1/48 CL[1,z]^3 CL[1-z,y]+3/16 CL[0,y]^2 CL[1-z,y]^2+3/8 CL[0,y] CL[1,z] CL[1-z,y]^2+3/16 CL[1,z]^2 CL[1-z,y]^2+1/2 CL[0,y] CL[1-z,y]^3+1/2 CL[1,z] CL[1-z,y]^3+1/4 CL[1-z,y]^4+1/8 CL[0,y]^2 CL[0,1-z,y]+1/4 CL[0,y] CL[1,z] CL[0,1-z,y]+1/8 CL[1,z]^2 CL[0,1-z,y]+3/4 CL[0,y] CL[1-z,y] CL[0,1-z,y]+3/4 CL[1,z] CL[1-z,y] CL[0,1-z,y]+1/4 CL[0,1-z,y]^2-1/4 CL[0,y] CL[0,0,1-z,y]-1/4 CL[1,z] CL[0,0,1-z,y]-5/4 CL[1-z,y] CL[0,0,1-z,y]-3/4 CL[0,y] CL[0,1-z,1-z,y]-3/4 CL[1,z] CL[0,1-z,1-z,y]-3/2 CL[1-z,y] Zeta[3];

I7[2,1]=-(1/16) CL[0,y]^2 CL[0,z] CL[1,y]-1/4 CL[0,y] CL[0,z] CL[1,y]^2-1/6 CL[0,z] CL[1,y]^3-1/16 CL[0,y]^2 CL[1,y] CL[1,z]-1/4 CL[0,y] CL[1,y]^2 CL[1,z]-1/6 CL[1,y]^3 CL[1,z]-1/16 CL[0,y] CL[1,y] CL[1,z]^2-1/8 CL[1,y]^2 CL[1,z]^2-1/48 CL[1,y] CL[1,z]^3+1/16 CL[0,y]^2 CL[0,z] CL[1-z,y]-1/16 CL[0,y]^2 CL[1,y] CL[1-z,y]-1/4 CL[0,y] CL[1,y]^2 CL[1-z,y]-1/6 CL[1,y]^3 CL[1-z,y]+1/8 CL[0,y]^2 CL[1,z] CL[1-z,y]+1/8 CL[0,y] CL[0,z] CL[1,z] CL[1-z,y]+1/4 CL[0,y] CL[1,z]^2 CL[1-z,y]+1/16 CL[0,z] CL[1,z]^2 CL[1-z,y]+1/8 CL[1,z]^3 CL[1-z,y]+1/16 CL[0,y]^2 CL[1-z,y]^2+1/4 CL[0,y] CL[0,z] CL[1-z,y]^2-1/4 CL[0,y] CL[1,y] CL[1-z,y]^2-1/4 CL[1,y]^2 CL[1-z,y]^2+5/8 CL[0,y] CL[1,z] CL[1-z,y]^2+1/4 CL[0,z] CL[1,z] CL[1-z,y]^2+9/16 CL[1,z]^2 CL[1-z,y]^2+1/3 CL[0,y] CL[1-z,y]^3+1/6 CL[0,z] CL[1-z,y]^3-1/6 CL[1,y] CL[1-z,y]^3+2/3 CL[1,z] CL[1-z,y]^3+1/4 CL[1-z,y]^4-1/8 CL[0,y] CL[0,z] CL[0,1,y]-1/8 CL[0,y] CL[1,z] CL[0,1,y]-1/16 CL[1,z]^2 CL[0,1,y]-3/8 CL[0,y] CL[1-z,y] CL[0,1,y]-1/4 CL[1-z,y]^2 CL[0,1,y]-1/8 CL[0,y] CL[1,y] CL[0,1,z]-1/4 CL[1,y]^2 CL[0,1,z]+1/8 CL[0,y] CL[1-z,y] CL[0,1,z]+1/8 CL[1,z] CL[1-z,y] CL[0,1,z]+1/4 CL[1-z,y]^2 CL[0,1,z]-1/8 CL[0,1,y] CL[0,1,z]+1/8 CL[0,y] CL[0,z] CL[0,1-z,y]-3/8 CL[0,y] CL[1,y] CL[0,1-z,y]-1/4 CL[1,y]^2 CL[0,1-z,y]+1/4 CL[0,y] CL[1,z] CL[0,1-z,y]+1/8 CL[0,z] CL[1,z] CL[0,1-z,y]-3/8 CL[1,y] CL[1,z] CL[0,1-z,y]+1/4 CL[1,z]^2 CL[0,1-z,y]+3/4 CL[0,y] CL[1-z,y] CL[0,1-z,y]+3/4 CL[1,z] CL[1-z,y] CL[0,1-z,y]+1/2 CL[1-z,y]^2 CL[0,1-z,y]-1/4 CL[0,1,y] CL[0,1-z,y]+1/8 CL[0,1,z] CL[0,1-z,y]+1/4 CL[0,1-z,y]^2+1/2 CL[0,y] CL[1,y] CL[1,1-z,y]+1/2 CL[1,y]^2 CL[1,1-z,y]-1/8 CL[0,y] CL[1,z] CL[1,1-z,y]-1/16 CL[1,z]^2 CL[1,1-z,y]+1/2 CL[0,y] CL[1-z,y] CL[1,1-z,y]+CL[1,y] CL[1-z,y] CL[1,1-z,y]+1/2 CL[1-z,y]^2 CL[1,1-z,y]+1/4 CL[0,z] CL[0,0,1,y]+1/4 CL[1,z] CL[0,0,1,y]+3/8 CL[1-z,y] CL[0,0,1,y]-1/4 CL[0,z] CL[0,0,1-z,y]+3/8 CL[1,y] CL[0,0,1-z,y]-1/2 CL[1,z] CL[0,0,1-z,y]-3/4 CL[1-z,y] CL[0,0,1-z,y]-1/2 CL[1-z,y] CL[0,1,1,y]-1/8 CL[1,y] CL[0,1,1,z]-1/8 CL[1-z,y] CL[0,1,1,z]+5/8 CL[0,y] CL[0,1,1-z,y]+1/2 CL[1,y] CL[0,1,1-z,y]+1/4 CL[1,z] CL[0,1,1-z,y]+1/2 CL[1-z,y] CL[0,1,1-z,y]+5/8 CL[0,y] CL[0,1-z,1,y]+1/2 CL[1,y] CL[0,1-z,1,y]+3/8 CL[1,z] CL[0,1-z,1,y]+1/2 CL[1-z,y] CL[0,1-z,1,y]-5/4 CL[0,y] CL[0,1-z,1-z,y]-1/2 CL[1,y] CL[0,1-z,1-z,y]-5/4 CL[1,z] CL[0,1-z,1-z,y]-CL[1-z,y] CL[0,1-z,1-z,y]-CL[0,y] CL[1,1,1-z,y]-CL[1,y] CL[1,1,1-z,y]-1/2 CL[1,z] CL[1,1,1-z,y]-CL[1-z,y] CL[1,1,1-z,y]-CL[0,y] CL[1,1-z,1-z,y]-CL[1,y] CL[1,1-z,1-z,y]-1/2 CL[1,z] CL[1,1-z,1-z,y]-CL[1-z,y] CL[1,1-z,1-z,y]+1/4 CL[1,y] Zeta[3]-1/4 CL[1-z,y] Zeta[3];

I7[4,0]=-(1/384) CL[0,z]^4 CL[1,y]+1/64 CL[0,z]^3 CL[1,y]^2-1/64 CL[0,z]^2 CL[1,y]^3+1/384 CL[0,z] CL[1,y]^4+1/384 CL[0,z]^4 CL[1,z]-1/24 CL[0,z]^3 CL[1,y] CL[1,z]+3/32 CL[0,z]^2 CL[1,y]^2 CL[1,z]-1/24 CL[0,z] CL[1,y]^3 CL[1,z]+1/384 CL[1,y]^4 CL[1,z]+1/24 CL[0,z]^3 CL[1,z]^2-3/8 CL[0,z]^2 CL[1,y] CL[1,z]^2+3/8 CL[0,z] CL[1,y]^2 CL[1,z]^2-1/24 CL[1,y]^3 CL[1,z]^2+1/4 CL[0,z]^2 CL[1,z]^3-CL[0,z] CL[1,y] CL[1,z]^3+1/4 CL[1,y]^2 CL[1,z]^3+1/2 CL[0,z] CL[1,z]^4-1/2 CL[1,y] CL[1,z]^4+1/5 CL[1,z]^5+1/384 CL[0,y]^4 CL[1-z,y]+1/384 CL[0,z]^4 CL[1-z,y]-7/96 CL[0,z]^3 CL[1,y] CL[1-z,y]+17/64 CL[0,z]^2 CL[1,y]^2 CL[1-z,y]-5/32 CL[0,z] CL[1,y]^3 CL[1-z,y]+1/384 CL[1,y]^4 CL[1-z,y]+1/96 CL[0,y]^3 CL[1,z] CL[1-z,y]+1/12 CL[0,z]^3 CL[1,z] CL[1-z,y]-3/4 CL[0,z]^2 CL[1,y] CL[1,z] CL[1-z,y]+CL[0,z] CL[1,y]^2 CL[1,z] CL[1-z,y]-1/6 CL[1,y]^3 CL[1,z] CL[1-z,y]+1/64 CL[0,y]^2 CL[1,z]^2 CL[1-z,y]+3/4 CL[0,z]^2 CL[1,z]^2 CL[1-z,y]-3 CL[0,z] CL[1,y] CL[1,z]^2 CL[1-z,y]+CL[1,y]^2 CL[1,z]^2 CL[1-z,y]+1/96 CL[0,y] CL[1,z]^3 CL[1-z,y]+2 CL[0,z] CL[1,z]^3 CL[1-z,y]-2 CL[1,y] CL[1,z]^3 CL[1-z,y]+385/384 CL[1,z]^4 CL[1-z,y]+1/24 CL[0,y]^3 CL[1-z,y]^2+1/24 CL[0,z]^3 CL[1-z,y]^2-5/8 CL[0,z]^2 CL[1,y] CL[1-z,y]^2+7/8 CL[0,z] CL[1,y]^2 CL[1-z,y]^2-1/24 CL[1,y]^3 CL[1-z,y]^2+1/8 CL[0,y]^2 CL[1,z] CL[1-z,y]^2+3/4 CL[0,z]^2 CL[1,z] CL[1-z,y]^2-3 CL[0,z] CL[1,y] CL[1,z] CL[1-z,y]^2+CL[1,y]^2 CL[1,z] CL[1-z,y]^2+1/8 CL[0,y] CL[1,z]^2 CL[1-z,y]^2+3 CL[0,z] CL[1,z]^2 CL[1-z,y]^2-3 CL[1,y] CL[1,z]^2 CL[1-z,y]^2+49/24 CL[1,z]^3 CL[1-z,y]^2+1/4 CL[0,y]^2 CL[1-z,y]^3+1/4 CL[0,z]^2 CL[1-z,y]^3-3/2 CL[0,z] CL[1,y] CL[1-z,y]^3+1/4 CL[1,y]^2 CL[1-z,y]^3+1/2 CL[0,y] CL[1,z] CL[1-z,y]^3+2 CL[0,z] CL[1,z] CL[1-z,y]^3-2 CL[1,y] CL[1,z] CL[1-z,y]^3+9/4 CL[1,z]^2 CL[1-z,y]^3+1/2 CL[0,y] CL[1-z,y]^4+1/2 CL[0,z] CL[1-z,y]^4-1/2 CL[1,y] CL[1-z,y]^4+3/2 CL[1,z] CL[1-z,y]^4+2/5 CL[1-z,y]^5+1/32 CL[0,z]^3 CL[0,1,z]-7/16 CL[0,z]^2 CL[1,y] CL[0,1,z]+7/16 CL[0,z] CL[1,y]^2 CL[0,1,z]-1/32 CL[1,y]^3 CL[0,1,z]+1/2 CL[0,z]^2 CL[1,z] CL[0,1,z]-3/2 CL[0,z] CL[1,y] CL[1,z] CL[0,1,z]+3/2 CL[0,z] CL[1,z]^2 CL[0,1,z]+1/2 CL[0,z]^2 CL[1-z,y] CL[0,1,z]-5/2 CL[0,z] CL[1,y] CL[1-z,y] CL[0,1,z]+1/2 CL[1,y]^2 CL[1-z,y] CL[0,1,z]+3 CL[0,z] CL[1,z] CL[1-z,y] CL[0,1,z]+3/2 CL[0,z] CL[1-z,y]^2 CL[0,1,z]-CL[1,y] CL[1-z,y]^2 CL[0,1,z]+1/2 CL[0,z] CL[0,1,z]^2-1/2 CL[1,y] CL[0,1,z]^2+CL[1,z] CL[0,1,z]^2+CL[1-z,y] CL[0,1,z]^2+1/32 CL[0,y]^3 CL[0,1-z,y]+3/32 CL[0,y]^2 CL[1,z] CL[0,1-z,y]+3/32 CL[0,y] CL[1,z]^2 CL[0,1-z,y]+1/32 CL[1,z]^3 CL[0,1-z,y]+1/2 CL[0,y]^2 CL[1-z,y] CL[0,1-z,y]+CL[0,y] CL[1,z] CL[1-z,y] CL[0,1-z,y]+1/2 CL[1,z]^2 CL[1-z,y] CL[0,1-z,y]+3/2 CL[0,y] CL[1-z,y]^2 CL[0,1-z,y]+3/2 CL[1,z] CL[1-z,y]^2 CL[0,1-z,y]+1/2 CL[0,y] CL[0,1-z,y]^2+1/2 CL[1,z] CL[0,1-z,y]^2+CL[1-z,y] CL[0,1-z,y]^2+1/32 CL[0,z]^3 CL[1,1-z,y]+3/32 CL[0,z]^2 CL[1,y] CL[1,1-z,y]-13/32 CL[0,z] CL[1,y]^2 CL[1,1-z,y]+1/32 CL[1,y]^3 CL[1,1-z,y]+CL[0,z] CL[1,y] CL[1,z] CL[1,1-z,y]-1/2 CL[1,y]^2 CL[1,z] CL[1,1-z,y]+CL[1,y] CL[1,z]^2 CL[1,1-z,y]+1/2 CL[0,z]^2 CL[1-z,y] CL[1,1-z,y]+CL[0,z] CL[1,y] CL[1-z,y] CL[1,1-z,y]-1/2 CL[1,y]^2 CL[1-z,y] CL[1,1-z,y]+2 CL[1,y] CL[1,z] CL[1-z,y] CL[1,1-z,y]+3/2 CL[0,z] CL[1-z,y]^2 CL[1,1-z,y]+3/2 CL[1,y] CL[1-z,y]^2 CL[1,1-z,y]+CL[0,z] CL[0,1,z] CL[1,1-z,y]+2 CL[1-z,y] CL[0,1,z] CL[1,1-z,y]+1/2 CL[0,z] CL[1,1-z,y]^2-1/2 CL[1,y] CL[1,1-z,y]^2+CL[1,z] CL[1,1-z,y]^2+CL[1-z,y] CL[1,1-z,y]^2-1/32 CL[0,z]^2 CL[0,0,1,z]+1/4 CL[0,z] CL[1,y] CL[0,0,1,z]-17/32 CL[1,y]^2 CL[0,0,1,z]-1/2 CL[0,z] CL[1,z] CL[0,0,1,z]+5/2 CL[1,y] CL[1,z] CL[0,0,1,z]-5/2 CL[1,z]^2 CL[0,0,1,z]-1/2 CL[0,z] CL[1-z,y] CL[0,0,1,z]+7/2 CL[1,y] CL[1-z,y] CL[0,0,1,z]-5 CL[1,z] CL[1-z,y] CL[0,0,1,z]-5/2 CL[1-z,y]^2 CL[0,0,1,z]-CL[0,1,z] CL[0,0,1,z]-CL[1,1-z,y] CL[0,0,1,z]-1/32 CL[0,y]^2 CL[0,0,1-z,y]-1/16 CL[0,y] CL[1,z] CL[0,0,1-z,y]-1/32 CL[1,z]^2 CL[0,0,1-z,y]-1/2 CL[0,y] CL[1-z,y] CL[0,0,1-z,y]-1/2 CL[1,z] CL[1-z,y] CL[0,0,1-z,y]-5/2 CL[1-z,y]^2 CL[0,0,1-z,y]-CL[0,1-z,y] CL[0,0,1-z,y]-1/2 CL[0,z]^2 CL[0,1,1,z]+1/2 CL[1,y]^2 CL[0,1,1,z]-3 CL[0,z] CL[1,z] CL[0,1,1,z]-3 CL[0,z] CL[1-z,y] CL[0,1,1,z]-2 CL[1,y] CL[1-z,y] CL[0,1,1,z]-2 CL[0,1,z] CL[0,1,1,z]+2 CL[1,1-z,y] CL[0,1,1,z]-1/2 CL[0,y]^2 CL[0,1-z,1-z,y]-CL[0,y] CL[1,z] CL[0,1-z,1-z,y]-1/2 CL[1,z]^2 CL[0,1-z,1-z,y]-3 CL[0,y] CL[1-z,y] CL[0,1-z,1-z,y]-3 CL[1,z] CL[1-z,y] CL[0,1-z,1-z,y]-2 CL[0,1-z,y] CL[0,1-z,1-z,y]-17/32 CL[0,z]^2 CL[1,1,1-z,y]+23/16 CL[0,z] CL[1,y] CL[1,1,1-z,y]-1/32 CL[1,y]^2 CL[1,1,1-z,y]-5/2 CL[0,z] CL[1,z] CL[1,1,1-z,y]+3/2 CL[1,y] CL[1,z] CL[1,1,1-z,y]-5/2 CL[1,z]^2 CL[1,1,1-z,y]-7/2 CL[0,z] CL[1-z,y] CL[1,1,1-z,y]+1/2 CL[1,y] CL[1-z,y] CL[1,1,1-z,y]-4 CL[1,z] CL[1-z,y] CL[1,1,1-z,y]-5/2 CL[1-z,y]^2 CL[1,1,1-z,y]-CL[0,1,z] CL[1,1,1-z,y]+CL[1,1-z,y] CL[1,1,1-z,y]-1/2 CL[0,z]^2 CL[1,1-z,1-z,y]-CL[0,z] CL[1,y] CL[1,1-z,1-z,y]+1/2 CL[1,y]^2 CL[1,1-z,1-z,y]-2 CL[1,y] CL[1,z] CL[1,1-z,1-z,y]-3 CL[0,z] CL[1-z,y] CL[1,1-z,1-z,y]-3 CL[1,y] CL[1-z,y] CL[1,1-z,1-z,y]-2 CL[0,1,z] CL[1,1-z,1-z,y]-2 CL[1,1-z,y] CL[1,1-z,1-z,y]-3/16 CL[0,z] CL[0,0,0,1,z]+19/16 CL[1,y] CL[0,0,0,1,z]-CL[1,z] CL[0,0,0,1,z]-CL[1-z,y] CL[0,0,0,1,z]-3/16 CL[0,y] CL[0,0,0,1-z,y]-3/16 CL[1,z] CL[0,0,0,1-z,y]-CL[1-z,y] CL[0,0,0,1-z,y]-2 CL[0,z] CL[0,0,1,1,z]+CL[1,y] CL[0,0,1,1,z]+CL[1,z] CL[0,0,1,1,z]+CL[1-z,y] CL[0,0,1,1,z]-2 CL[0,y] CL[0,0,1-z,1-z,y]-2 CL[1,z] CL[0,0,1-z,1-z,y]+CL[1-z,y] CL[0,0,1-z,1-z,y]+3 CL[0,z] CL[0,1,1,1,z]-3 CL[1,y] CL[0,1,1,1,z]+3 CL[0,y] CL[0,1-z,1-z,1-z,y]+3 CL[1,z] CL[0,1-z,1-z,1-z,y]-19/16 CL[0,z] CL[1,1,1,1-z,y]-3/16 CL[1,y] CL[1,1,1,1-z,y]-CL[1,z] CL[1,1,1,1-z,y]+CL[1-z,y] CL[1,1,1,1-z,y]+CL[0,z] CL[1,1,1-z,1-z,y]+2 CL[1,y] CL[1,1,1-z,1-z,y]-CL[1,z] CL[1,1,1-z,1-z,y]+CL[1-z,y] CL[1,1,1-z,1-z,y]+3 CL[0,z] CL[1,1-z,1-z,1-z,y]+3 CL[1,y] CL[1,1-z,1-z,1-z,y]+3/8 CL[0,0,0,0,1,z]+3/8 CL[0,0,0,0,1-z,y]+8 CL[0,0,0,1,1,z]+8 CL[0,0,0,1-z,1-z,y]+2 CL[0,0,1,0,1,z]+6 CL[0,0,1,1,1,z]+2 CL[0,0,1-z,0,1-z,y]+6 CL[0,0,1-z,1-z,1-z,y]+4 CL[0,1,0,1,1,z]+4 CL[0,1-z,0,1-z,1-z,y]+3/8 CL[1,1,1,1,1-z,y]-8 CL[1,1,1,1-z,1-z,y]-2 CL[1,1,1-z,1,1-z,y]+6 CL[1,1,1-z,1-z,1-z,y]+4 CL[1,1-z,1,1-z,1-z,y]+CL[0,z] CL[1,y] Zeta[3]-CL[1,y]^2 Zeta[3]-CL[0,z] CL[1,z] Zeta[3]+3 CL[1,y] CL[1,z] Zeta[3]-3 CL[1,z]^2 Zeta[3]-CL[0,y] CL[1-z,y] Zeta[3]-CL[0,z] CL[1-z,y] Zeta[3]+5 CL[1,y] CL[1-z,y] Zeta[3]-7 CL[1,z] CL[1-z,y] Zeta[3]-6 CL[1-z,y]^2 Zeta[3]-2 CL[0,1,z] Zeta[3]-2 CL[0,1-z,y] Zeta[3]-2 CL[1,1-z,y] Zeta[3];

I7[3,1]=-(1/96) CL[0,y]^3 CL[0,z] CL[1,y]-3/32 CL[0,y]^2 CL[0,z] CL[1,y]^2-1/4 CL[0,y] CL[0,z] CL[1,y]^3-1/8 CL[0,z] CL[1,y]^4-1/96 CL[0,y]^3 CL[1,y] CL[1,z]-3/32 CL[0,y]^2 CL[1,y]^2 CL[1,z]-1/4 CL[0,y] CL[1,y]^3 CL[1,z]-1/8 CL[1,y]^4 CL[1,z]-1/64 CL[0,y]^2 CL[1,y] CL[1,z]^2-3/32 CL[0,y] CL[1,y]^2 CL[1,z]^2-1/8 CL[1,y]^3 CL[1,z]^2-1/96 CL[0,y] CL[1,y] CL[1,z]^3-1/32 CL[1,y]^2 CL[1,z]^3-1/384 CL[1,y] CL[1,z]^4+1/96 CL[0,y]^3 CL[0,z] CL[1-z,y]-1/96 CL[0,y]^3 CL[1,y] CL[1-z,y]-3/32 CL[0,y]^2 CL[1,y]^2 CL[1-z,y]-1/4 CL[0,y] CL[1,y]^3 CL[1-z,y]-1/8 CL[1,y]^4 CL[1-z,y]+1/48 CL[0,y]^3 CL[1,z] CL[1-z,y]+1/32 CL[0,y]^2 CL[0,z] CL[1,z] CL[1-z,y]+1/16 CL[0,y]^2 CL[1,z]^2 CL[1-z,y]+1/32 CL[0,y] CL[0,z] CL[1,z]^2 CL[1-z,y]+1/16 CL[0,y] CL[1,z]^3 CL[1-z,y]+1/96 CL[0,z] CL[1,z]^3 CL[1-z,y]+1/48 CL[1,z]^4 CL[1-z,y]+1/96 CL[0,y]^3 CL[1-z,y]^2+3/32 CL[0,y]^2 CL[0,z] CL[1-z,y]^2-3/32 CL[0,y]^2 CL[1,y] CL[1-z,y]^2-3/8 CL[0,y] CL[1,y]^2 CL[1-z,y]^2-1/4 CL[1,y]^3 CL[1-z,y]^2+7/32 CL[0,y]^2 CL[1,z] CL[1-z,y]^2+3/16 CL[0,y] CL[0,z] CL[1,z] CL[1-z,y]^2+13/32 CL[0,y] CL[1,z]^2 CL[1-z,y]^2+3/32 CL[0,z] CL[1,z]^2 CL[1-z,y]^2+19/96 CL[1,z]^3 CL[1-z,y]^2+1/8 CL[0,y]^2 CL[1-z,y]^3+1/4 CL[0,y] CL[0,z] CL[1-z,y]^3-1/4 CL[0,y] CL[1,y] CL[1-z,y]^3-1/4 CL[1,y]^2 CL[1-z,y]^3+3/4 CL[0,y] CL[1,z] CL[1-z,y]^3+1/4 CL[0,z] CL[1,z] CL[1-z,y]^3+5/8 CL[1,z]^2 CL[1-z,y]^3+3/8 CL[0,y] CL[1-z,y]^4+1/8 CL[0,z] CL[1-z,y]^4-1/8 CL[1,y] CL[1-z,y]^4+5/8 CL[1,z] CL[1-z,y]^4+1/5 CL[1-z,y]^5-1/16 CL[0,y]^2 CL[0,z] CL[0,1,y]-3/8 CL[0,y] CL[0,z] CL[1,y] CL[0,1,y]-1/16 CL[0,y]^2 CL[1,z] CL[0,1,y]-3/8 CL[0,y] CL[1,y] CL[1,z] CL[0,1,y]-1/16 CL[0,y] CL[1,z]^2 CL[0,1,y]-3/16 CL[1,y] CL[1,z]^2 CL[0,1,y]-1/48 CL[1,z]^3 CL[0,1,y]-5/32 CL[0,y]^2 CL[1-z,y] CL[0,1,y]-3/8 CL[0,y] CL[1,y] CL[1-z,y] CL[0,1,y]-9/16 CL[0,y] CL[1-z,y]^2 CL[0,1,y]-1/4 CL[1-z,y]^3 CL[0,1,y]-1/8 CL[0,z] CL[0,1,y]^2-1/8 CL[1,z] CL[0,1,y]^2-1/8 CL[1-z,y] CL[0,1,y]^2-1/32 CL[0,y]^2 CL[1,y] CL[0,1,z]-3/16 CL[0,y] CL[1,y]^2 CL[0,1,z]-1/4 CL[1,y]^3 CL[0,1,z]+1/32 CL[0,y]^2 CL[1-z,y] CL[0,1,z]+1/16 CL[0,y] CL[1,z] CL[1-z,y] CL[0,1,z]+1/32 CL[1,z]^2 CL[1-z,y] CL[0,1,z]+3/16 CL[0,y] CL[1-z,y]^2 CL[0,1,z]+3/16 CL[1,z] CL[1-z,y]^2 CL[0,1,z]+1/4 CL[1-z,y]^3 CL[0,1,z]-1/8 CL[0,y] CL[0,1,y] CL[0,1,z]-3/8 CL[1,y] CL[0,1,y] CL[0,1,z]+1/16 CL[0,y]^2 CL[0,z] CL[0,1-z,y]-5/32 CL[0,y]^2 CL[1,y] CL[0,1-z,y]-9/16 CL[0,y] CL[1,y]^2 CL[0,1-z,y]-1/4 CL[1,y]^3 CL[0,1-z,y]+1/8 CL[0,y]^2 CL[1,z] CL[0,1-z,y]+1/8 CL[0,y] CL[0,z] CL[1,z] CL[0,1-z,y]-5/16 CL[0,y] CL[1,y] CL[1,z] CL[0,1-z,y]-9/16 CL[1,y]^2 CL[1,z] CL[0,1-z,y]+1/4 CL[0,y] CL[1,z]^2 CL[0,1-z,y]+1/16 CL[0,z] CL[1,z]^2 CL[0,1-z,y]-5/32 CL[1,y] CL[1,z]^2 CL[0,1-z,y]+1/8 CL[1,z]^3 CL[0,1-z,y]+5/16 CL[0,y]^2 CL[1-z,y] CL[0,1-z,y]+3/8 CL[0,y] CL[0,z] CL[1-z,y] CL[0,1-z,y]+11/8 CL[0,y] CL[1,z] CL[1-z,y] CL[0,1-z,y]+3/8 CL[0,z] CL[1,z] CL[1-z,y] CL[0,1-z,y]+17/16 CL[1,z]^2 CL[1-z,y] CL[0,1-z,y]+3/2 CL[0,y] CL[1-z,y]^2 CL[0,1-z,y]+3/2 CL[1,z] CL[1-z,y]^2 CL[0,1-z,y]+1/2 CL[1-z,y]^3 CL[0,1-z,y]-3/16 CL[0,y] CL[0,1,y] CL[0,1-z,y]-3/4 CL[1-z,y] CL[0,1,y] CL[0,1-z,y]+1/8 CL[0,y] CL[0,1,z] CL[0,1-z,y]+1/8 CL[1,z] CL[0,1,z] CL[0,1-z,y]+3/8 CL[1-z,y] CL[0,1,z] CL[0,1-z,y]+3/16 CL[0,y] CL[0,1-z,y]^2+1/8 CL[0,z] CL[0,1-z,y]^2-1/8 CL[1,y] CL[0,1-z,y]^2+7/16 CL[1,z] CL[0,1-z,y]^2+CL[1-z,y] CL[0,1-z,y]^2+3/16 CL[0,y]^2 CL[1,y] CL[1,1-z,y]+3/4 CL[0,y] CL[1,y]^2 CL[1,1-z,y]+1/2 CL[1,y]^3 CL[1,1-z,y]-1/32 CL[0,y]^2 CL[1,z] CL[1,1-z,y]-1/32 CL[0,y] CL[1,z]^2 CL[1,1-z,y]-1/96 CL[1,z]^3 CL[1,1-z,y]+3/16 CL[0,y]^2 CL[1-z,y] CL[1,1-z,y]+3/2 CL[0,y] CL[1,y] CL[1-z,y] CL[1,1-z,y]+3/2 CL[1,y]^2 CL[1-z,y] CL[1,1-z,y]+3/4 CL[0,y] CL[1-z,y]^2 CL[1,1-z,y]+3/2 CL[1,y] CL[1-z,y]^2 CL[1,1-z,y]+1/2 CL[1-z,y]^3 CL[1,1-z,y]+3/8 CL[0,y] CL[0,1,y] CL[1,1-z,y]-3/8 CL[0,y] CL[0,1-z,y] CL[1,1-z,y]-3/8 CL[1,z] CL[0,1-z,y] CL[1,1-z,y]+1/8 CL[0,y] CL[0,z] CL[0,0,1,y]+5/8 CL[0,z] CL[1,y] CL[0,0,1,y]+1/8 CL[0,y] CL[1,z] CL[0,0,1,y]+5/8 CL[1,y] CL[1,z] CL[0,0,1,y]+1/16 CL[1,z]^2 CL[0,0,1,y]-1/16 CL[0,y] CL[1-z,y] CL[0,0,1,y]+5/8 CL[1,y] CL[1-z,y] CL[0,0,1,y]+9/16 CL[1-z,y]^2 CL[0,0,1,y]+1/8 CL[0,1,z] CL[0,0,1,y]-1/16 CL[0,1-z,y] CL[0,0,1,y]-5/8 CL[1,1-z,y] CL[0,0,1,y]-1/8 CL[0,y] CL[0,z] CL[0,0,1-z,y]-1/16 CL[0,y] CL[1,y] CL[0,0,1-z,y]+9/16 CL[1,y]^2 CL[0,0,1-z,y]-1/4 CL[0,y] CL[1,z] CL[0,0,1-z,y]-1/8 CL[0,z] CL[1,z] CL[0,0,1-z,y]-1/16 CL[1,y] CL[1,z] CL[0,0,1-z,y]-1/4 CL[1,z]^2 CL[0,0,1-z,y]+1/8 CL[0,y] CL[1-z,y] CL[0,0,1-z,y]-5/8 CL[0,z] CL[1-z,y] CL[0,0,1-z,y]-9/8 CL[1,z] CL[1-z,y] CL[0,0,1-z,y]-7/4 CL[1-z,y]^2 CL[0,0,1-z,y]-1/16 CL[0,1,y] CL[0,0,1-z,y]-1/8 CL[0,1,z] CL[0,0,1-z,y]+1/8 CL[0,1-z,y] CL[0,0,1-z,y]+5/8 CL[1,1-z,y] CL[0,0,1-z,y]+3/8 CL[0,y] CL[0,z] CL[0,1,1,y]+3/8 CL[0,y] CL[1,z] CL[0,1,1,y]+3/16 CL[1,z]^2 CL[0,1,1,y]-3/8 CL[0,y] CL[1-z,y] CL[0,1,1,y]-3/4 CL[1-z,y]^2 CL[0,1,1,y]+3/8 CL[0,1,z] CL[0,1,1,y]-3/4 CL[0,1-z,y] CL[0,1,1,y]-1/16 CL[0,y] CL[1,y] CL[0,1,1,z]-3/16 CL[1,y]^2 CL[0,1,1,z]-1/16 CL[0,y] CL[1-z,y] CL[0,1,1,z]-1/16 CL[1,z] CL[1-z,y] CL[0,1,1,z]-3/16 CL[1-z,y]^2 CL[0,1,1,z]-1/8 CL[0,1,y] CL[0,1,1,z]-1/8 CL[0,1-z,y] CL[0,1,1,z]+1/4 CL[0,y]^2 CL[0,1,1-z,y]+3/4 CL[0,y] CL[1,y] CL[0,1,1-z,y]+3/4 CL[1,y]^2 CL[0,1,1-z,y]+3/16 CL[0,y] CL[1,z] CL[0,1,1-z,y]+3/4 CL[1,y] CL[1,z] CL[0,1,1-z,y]+3/32 CL[1,z]^2 CL[0,1,1-z,y]+9/8 CL[0,y] CL[1-z,y] CL[0,1,1-z,y]+3/4 CL[1-z,y]^2 CL[0,1,1-z,y]+1/4 CL[0,1,y] CL[0,1,1-z,y]+1/4 CL[0,y]^2 CL[0,1-z,1,y]+9/8 CL[0,y] CL[1,y] CL[0,1-z,1,y]+3/4 CL[1,y]^2 CL[0,1-z,1,y]+5/16 CL[0,y] CL[1,z] CL[0,1-z,1,y]+9/8 CL[1,y] CL[1,z] CL[0,1-z,1,y]+5/32 CL[1,z]^2 CL[0,1-z,1,y]+3/4 CL[0,y] CL[1-z,y] CL[0,1-z,1,y]+3/4 CL[1-z,y]^2 CL[0,1-z,1,y]+1/4 CL[0,1-z,y] CL[0,1-z,1,y]-1/2 CL[0,y]^2 CL[0,1-z,1-z,y]-3/8 CL[0,y] CL[0,z] CL[0,1-z,1-z,y]-3/8 CL[0,y] CL[1,y] CL[0,1-z,1-z,y]-3/4 CL[1,y]^2 CL[0,1-z,1-z,y]-7/4 CL[0,y] CL[1,z] CL[0,1-z,1-z,y]-3/8 CL[0,z] CL[1,z] CL[0,1-z,1-z,y]-3/8 CL[1,y] CL[1,z] CL[0,1-z,1-z,y]-5/4 CL[1,z]^2 CL[0,1-z,1-z,y]-3 CL[0,y] CL[1-z,y] CL[0,1-z,1-z,y]-3 CL[1,z] CL[1-z,y] CL[0,1-z,1-z,y]-3/2 CL[1-z,y]^2 CL[0,1-z,1-z,y]+3/4 CL[0,1,y] CL[0,1-z,1-z,y]-3/8 CL[0,1,z] CL[0,1-z,1-z,y]-2 CL[0,1-z,y] CL[0,1-z,1-z,y]-3/8 CL[0,y]^2 CL[1,1,1-z,y]-3/2 CL[0,y] CL[1,y] CL[1,1,1-z,y]-3/2 CL[1,y]^2 CL[1,1,1-z,y]-3/8 CL[0,y] CL[1,z] CL[1,1,1-z,y]-3/16 CL[1,z]^2 CL[1,1,1-z,y]-3/2 CL[0,y] CL[1-z,y] CL[1,1,1-z,y]-3 CL[1,y] CL[1-z,y] CL[1,1,1-z,y]-3/2 CL[1-z,y]^2 CL[1,1,1-z,y]-3/8 CL[0,y]^2 CL[1,1-z,1-z,y]-3/2 CL[0,y] CL[1,y] CL[1,1-z,1-z,y]-3/2 CL[1,y]^2 CL[1,1-z,1-z,y]-3/8 CL[0,y] CL[1,z] CL[1,1-z,1-z,y]-3/16 CL[1,z]^2 CL[1,1-z,1-z,y]-3/2 CL[0,y] CL[1-z,y] CL[1,1-z,1-z,y]-3 CL[1,y] CL[1-z,y] CL[1,1-z,1-z,y]-3/2 CL[1-z,y]^2 CL[1,1-z,1-z,y]+11/16 CL[1-z,y] CL[0,0,0,1,y]+11/16 CL[1,y] CL[0,0,0,1-z,y]-11/8 CL[1-z,y] CL[0,0,0,1-z,y]+3/8 CL[1-z,y] CL[0,0,1,1,y]+5/8 CL[0,y] CL[0,0,1,1-z,y]-1/2 CL[1,y] CL[0,0,1,1-z,y]+3/16 CL[1,z] CL[0,0,1,1-z,y]+3/8 CL[1-z,y] CL[0,0,1,1-z,y]+5/8 CL[0,y] CL[0,0,1-z,1,y]-9/8 CL[1,y] CL[0,0,1-z,1,y]+1/16 CL[1,z] CL[0,0,1-z,1,y]+CL[1-z,y] CL[0,0,1-z,1,y]-5/4 CL[0,y] CL[0,0,1-z,1-z,y]+3/8 CL[1,y] CL[0,0,1-z,1-z,y]-5/4 CL[1,z] CL[0,0,1-z,1-z,y]-1/2 CL[1-z,y] CL[0,0,1-z,1-z,y]-3/4 CL[1,y] CL[0,1,0,1-z,y]-3/16 CL[1,z] CL[0,1,0,1-z,y]+3/4 CL[1-z,y] CL[0,1,0,1-z,y]-3/2 CL[1-z,y] CL[0,1,1,1,y]-1/16 CL[1,y] CL[0,1,1,1,z]+1/16 CL[1-z,y] CL[0,1,1,1,z]-3/8 CL[0,y] CL[0,1,1,1-z,y]-3/2 CL[1,y] CL[0,1,1,1-z,y]-3/4 CL[1,z] CL[0,1,1,1-z,y]+3/2 CL[1-z,y] CL[0,1,1,1-z,y]-3/2 CL[1,y] CL[0,1,1-z,1,y]-3/4 CL[1,z] CL[0,1,1-z,1,y]+3/2 CL[1-z,y] CL[0,1,1-z,1,y]-3/8 CL[0,y] CL[0,1,1-z,1-z,y]+3/2 CL[1,y] CL[0,1,1-z,1-z,y]+3/4 CL[1,z] CL[0,1,1-z,1-z,y]-3/2 CL[1-z,y] CL[0,1,1-z,1-z,y]-3/8 CL[0,y] CL[0,1-z,1,1,y]-3/2 CL[1,y] CL[0,1-z,1,1,y]-9/8 CL[1,z] CL[0,1-z,1,1,y]+3/2 CL[1-z,y] CL[0,1-z,1,1,y]+3/2 CL[1,y] CL[0,1-z,1,1-z,y]+3/4 CL[1,z] CL[0,1-z,1,1-z,y]-3/2 CL[1-z,y] CL[0,1-z,1,1-z,y]-3/8 CL[0,y] CL[0,1-z,1-z,1,y]+3/2 CL[1,y] CL[0,1-z,1-z,1,y]+3/8 CL[1,z] CL[0,1-z,1-z,1,y]-3/2 CL[1-z,y] CL[0,1-z,1-z,1,y]+3/2 CL[0,y] CL[0,1-z,1-z,1-z,y]-3/2 CL[1,y] CL[0,1-z,1-z,1-z,y]+3/2 CL[1,z] CL[0,1-z,1-z,1-z,y]+3 CL[1-z,y] CL[0,1-z,1-z,1-z,y]+3 CL[1,y] CL[1,1,1,1-z,y]-3/2 CL[1,z] CL[1,1,1,1-z,y]+3 CL[1-z,y] CL[1,1,1,1-z,y]+3 CL[1,y] CL[1,1,1-z,1-z,y]-3/2 CL[1,z] CL[1,1,1-z,1-z,y]+3 CL[1-z,y] CL[1,1,1-z,1-z,y]+3 CL[1,y] CL[1,1-z,1-z,1-z,y]-3/2 CL[1,z] CL[1,1-z,1-z,1-z,y]+3 CL[1-z,y] CL[1,1-z,1-z,1-z,y]-CL[0,0,0,1,1-z,y]-CL[0,0,0,1-z,1,y]+2 CL[0,0,0,1-z,1-z,y]+1/8 CL[0,0,1,0,1-z,y]+5/4 CL[0,0,1,1,1-z,y]+CL[0,0,1,1-z,1,y]-3/4 CL[0,0,1,1-z,1-z,y]+1/8 CL[0,0,1-z,0,1,y]-1/4 CL[0,0,1-z,0,1-z,y]+9/4 CL[0,0,1-z,1,1,y]-2 CL[0,0,1-z,1,1-z,y]-7/4 CL[0,0,1-z,1-z,1,y]+9 CL[0,0,1-z,1-z,1-z,y]+CL[0,1,0,1,1-z,y]+3/2 CL[0,1,0,1-z,1,y]-3/2 CL[0,1,0,1-z,1-z,y]+3/2 CL[0,1,1,0,1-z,y]+3 CL[0,1,1,1,1-z,y]+3 CL[0,1,1,1-z,1,y]-3 CL[0,1,1,1-z,1-z,y]+3 CL[0,1,1-z,1,1,y]-3 CL[0,1,1-z,1,1-z,y]-3 CL[0,1,1-z,1-z,1,y]+3 CL[0,1,1-z,1-z,1-z,y]-1/2 CL[0,1-z,0,1-z,1,y]+4 CL[0,1-z,0,1-z,1-z,y]+3 CL[0,1-z,1,1,1,y]-3 CL[0,1-z,1,1,1-z,y]-3 CL[0,1-z,1,1-z,1,y]+3 CL[0,1-z,1,1-z,1-z,y]-3 CL[0,1-z,1-z,1,1,y]+3 CL[0,1-z,1-z,1,1-z,y]+3 CL[0,1-z,1-z,1-z,1,y]-6 CL[0,1-z,1-z,1-z,1-z,y]-6 CL[1,1,1,1,1-z,y]-6 CL[1,1,1,1-z,1-z,y]-6 CL[1,1,1-z,1-z,1-z,y]-6 CL[1,1-z,1-z,1-z,1-z,y]+1/8 CL[0,y] CL[1,y] Zeta[3]+3/4 CL[0,z] CL[1,y] Zeta[3]+3/8 CL[1,y]^2 Zeta[3]+3/4 CL[1,y] CL[1,z] Zeta[3]-1/8 CL[0,y] CL[1-z,y] Zeta[3]-3/4 CL[0,z] CL[1-z,y] Zeta[3]+3/4 CL[1,y] CL[1-z,y] Zeta[3]-13/8 CL[1,z] CL[1-z,y] Zeta[3]-9/8 CL[1-z,y]^2 Zeta[3]+1/4 CL[0,1,y] Zeta[3]-1/4 CL[0,1-z,y] Zeta[3];

I7[2,2]=-(1/64) CL[0,y]^2 CL[0,z]^2 CL[1,y]+1/64 CL[0,y]^2 CL[0,z] CL[1,y]^2-1/16 CL[0,y] CL[0,z]^2 CL[1,y]^2+1/12 CL[0,y] CL[0,z] CL[1,y]^3-1/24 CL[0,z]^2 CL[1,y]^3+1/16 CL[0,z] CL[1,y]^4-1/16 CL[0,y]^2 CL[0,z] CL[1,y] CL[1,z]+1/64 CL[0,y]^2 CL[1,y]^2 CL[1,z]-1/4 CL[0,y] CL[0,z] CL[1,y]^2 CL[1,z]+1/12 CL[0,y] CL[1,y]^3 CL[1,z]-1/6 CL[0,z] CL[1,y]^3 CL[1,z]+1/16 CL[1,y]^4 CL[1,z]-1/16 CL[0,y]^2 CL[1,y] CL[1,z]^2-1/16 CL[0,y] CL[0,z] CL[1,y] CL[1,z]^2-15/64 CL[0,y] CL[1,y]^2 CL[1,z]^2-1/8 CL[0,z] CL[1,y]^2 CL[1,z]^2-1/8 CL[1,y]^3 CL[1,z]^2-1/12 CL[0,y] CL[1,y] CL[1,z]^3-1/48 CL[0,z] CL[1,y] CL[1,z]^3-31/192 CL[1,y]^2 CL[1,z]^3-1/32 CL[1,y] CL[1,z]^4+1/64 CL[0,y]^2 CL[0,z]^2 CL[1-z,y]-3/32 CL[0,y]^2 CL[0,z] CL[1,y] CL[1-z,y]+1/64 CL[0,y]^2 CL[1,y]^2 CL[1-z,y]-3/8 CL[0,y] CL[0,z] CL[1,y]^2 CL[1-z,y]+1/12 CL[0,y] CL[1,y]^3 CL[1-z,y]-1/4 CL[0,z] CL[1,y]^3 CL[1-z,y]+1/16 CL[1,y]^4 CL[1-z,y]+1/8 CL[0,y]^2 CL[0,z] CL[1,z] CL[1-z,y]+1/32 CL[0,y] CL[0,z]^2 CL[1,z] CL[1-z,y]-1/8 CL[0,y]^2 CL[1,y] CL[1,z] CL[1-z,y]-1/2 CL[0,y] CL[1,y]^2 CL[1,z] CL[1-z,y]-1/3 CL[1,y]^3 CL[1,z] CL[1-z,y]+1/8 CL[0,y]^2 CL[1,z]^2 CL[1-z,y]+1/4 CL[0,y] CL[0,z] CL[1,z]^2 CL[1-z,y]+1/64 CL[0,z]^2 CL[1,z]^2 CL[1-z,y]-1/8 CL[0,y] CL[1,y] CL[1,z]^2 CL[1-z,y]-1/4 CL[1,y]^2 CL[1,z]^2 CL[1-z,y]+1/4 CL[0,y] CL[1,z]^3 CL[1-z,y]+1/8 CL[0,z] CL[1,z]^3 CL[1-z,y]-1/24 CL[1,y] CL[1,z]^3 CL[1-z,y]+1/8 CL[1,z]^4 CL[1-z,y]+1/16 CL[0,y]^2 CL[0,z] CL[1-z,y]^2+1/16 CL[0,y] CL[0,z]^2 CL[1-z,y]^2-1/16 CL[0,y]^2 CL[1,y] CL[1-z,y]^2-3/8 CL[0,y] CL[0,z] CL[1,y] CL[1-z,y]^2-3/16 CL[0,y] CL[1,y]^2 CL[1-z,y]^2-3/8 CL[0,z] CL[1,y]^2 CL[1-z,y]^2-1/12 CL[1,y]^3 CL[1-z,y]^2+1/8 CL[0,y]^2 CL[1,z] CL[1-z,y]^2+5/8 CL[0,y] CL[0,z] CL[1,z] CL[1-z,y]^2+1/16 CL[0,z]^2 CL[1,z] CL[1-z,y]^2-1/2 CL[0,y] CL[1,y] CL[1,z] CL[1-z,y]^2-1/2 CL[1,y]^2 CL[1,z] CL[1-z,y]^2+3/4 CL[0,y] CL[1,z]^2 CL[1-z,y]^2+9/16 CL[0,z] CL[1,z]^2 CL[1-z,y]^2-1/4 CL[1,y] CL[1,z]^2 CL[1-z,y]^2+5/8 CL[1,z]^3 CL[1-z,y]^2+1/24 CL[0,y]^2 CL[1-z,y]^3+1/3 CL[0,y] CL[0,z] CL[1-z,y]^3+1/24 CL[0,z]^2 CL[1-z,y]^3-1/3 CL[0,y] CL[1,y] CL[1-z,y]^3-1/4 CL[0,z] CL[1,y] CL[1-z,y]^3-7/24 CL[1,y]^2 CL[1-z,y]^3+3/4 CL[0,y] CL[1,z] CL[1-z,y]^3+2/3 CL[0,z] CL[1,z] CL[1-z,y]^3-1/3 CL[1,y] CL[1,z] CL[1-z,y]^3+25/24 CL[1,z]^2 CL[1-z,y]^3+1/4 CL[0,y] CL[1-z,y]^4+1/4 CL[0,z] CL[1-z,y]^4-1/4 CL[1,y] CL[1-z,y]^4+3/4 CL[1,z] CL[1-z,y]^4+1/5 CL[1-z,y]^5-1/32 CL[0,y] CL[0,z]^2 CL[0,1,y]+3/16 CL[0,y] CL[0,z] CL[1,y] CL[0,1,y]+1/8 CL[0,z] CL[1,y]^2 CL[0,1,y]-1/8 CL[0,y] CL[0,z] CL[1,z] CL[0,1,y]+3/16 CL[0,y] CL[1,y] CL[1,z] CL[0,1,y]+1/8 CL[1,y]^2 CL[1,z] CL[0,1,y]-1/8 CL[0,y] CL[1,z]^2 CL[0,1,y]-1/16 CL[0,z] CL[1,z]^2 CL[0,1,y]+3/32 CL[1,y] CL[1,z]^2 CL[0,1,y]-1/12 CL[1,z]^3 CL[0,1,y]-9/16 CL[0,y] CL[0,z] CL[1-z,y] CL[0,1,y]+3/16 CL[0,y] CL[1,y] CL[1-z,y] CL[0,1,y]+1/8 CL[1,y]^2 CL[1-z,y] CL[0,1,y]-3/4 CL[0,y] CL[1,z] CL[1-z,y] CL[0,1,y]-3/8 CL[1,z]^2 CL[1-z,y] CL[0,1,y]-3/8 CL[0,y] CL[1-z,y]^2 CL[0,1,y]-3/8 CL[0,z] CL[1-z,y]^2 CL[0,1,y]+1/8 CL[1,y] CL[1-z,y]^2 CL[0,1,y]-1/2 CL[1,z] CL[1-z,y]^2 CL[0,1,y]-1/3 CL[1-z,y]^3 CL[0,1,y]+1/16 CL[0,z] CL[0,1,y]^2+1/16 CL[1,z] CL[0,1,y]^2+1/8 CL[1-z,y] CL[0,1,y]^2-1/32 CL[0,y]^2 CL[1,y] CL[0,1,z]-1/8 CL[0,y] CL[0,z] CL[1,y] CL[0,1,z]-3/32 CL[0,y] CL[1,y]^2 CL[0,1,z]-1/4 CL[0,z] CL[1,y]^2 CL[0,1,z]-1/8 CL[0,y] CL[1,y] CL[1,z] CL[0,1,z]-1/4 CL[1,y]^2 CL[1,z] CL[0,1,z]-1/16 CL[1,y] CL[1,z]^2 CL[0,1,z]+3/16 CL[0,y] CL[0,z] CL[1-z,y] CL[0,1,z]-1/4 CL[0,y] CL[1,y] CL[1-z,y] CL[0,1,z]-1/2 CL[1,y]^2 CL[1-z,y] CL[0,1,z]+1/4 CL[0,y] CL[1,z] CL[1-z,y] CL[0,1,z]+3/16 CL[0,z] CL[1,z] CL[1-z,y] CL[0,1,z]+1/4 CL[1,z]^2 CL[1-z,y] CL[0,1,z]+1/8 CL[0,y] CL[1-z,y]^2 CL[0,1,z]+3/8 CL[0,z] CL[1-z,y]^2 CL[0,1,z]-1/2 CL[1,y] CL[1-z,y]^2 CL[0,1,z]+5/8 CL[1,z] CL[1-z,y]^2 CL[0,1,z]+1/3 CL[1-z,y]^3 CL[0,1,z]-1/16 CL[0,y] CL[0,1,y] CL[0,1,z]-1/8 CL[0,z] CL[0,1,y] CL[0,1,z]+3/16 CL[1,y] CL[0,1,y] CL[0,1,z]-1/8 CL[1,z] CL[0,1,y] CL[0,1,z]-3/4 CL[1-z,y] CL[0,1,y] CL[0,1,z]-1/16 CL[1,y] CL[0,1,z]^2+1/8 CL[1-z,y] CL[0,1,z]^2+1/32 CL[0,y] CL[0,z]^2 CL[0,1-z,y]-3/8 CL[0,y] CL[0,z] CL[1,y] CL[0,1-z,y]+3/32 CL[0,y] CL[1,y]^2 CL[0,1-z,y]-1/4 CL[0,z] CL[1,y]^2 CL[0,1-z,y]+1/12 CL[1,y]^3 CL[0,1-z,y]+1/4 CL[0,y] CL[0,z] CL[1,z] CL[0,1-z,y]+1/32 CL[0,z]^2 CL[1,z] CL[0,1-z,y]-3/4 CL[0,y] CL[1,y] CL[1,z] CL[0,1-z,y]-3/8 CL[0,z] CL[1,y] CL[1,z] CL[0,1-z,y]-13/32 CL[1,y]^2 CL[1,z] CL[0,1-z,y]+1/4 CL[0,y] CL[1,z]^2 CL[0,1-z,y]+1/4 CL[0,z] CL[1,z]^2 CL[0,1-z,y]-3/4 CL[1,y] CL[1,z]^2 CL[0,1-z,y]+1/4 CL[1,z]^3 CL[0,1-z,y]+3/4 CL[0,y] CL[0,z] CL[1-z,y] CL[0,1-z,y]-3/4 CL[0,y] CL[1,y] CL[1-z,y] CL[0,1-z,y]-1/2 CL[1,y]^2 CL[1-z,y] CL[0,1-z,y]+3/2 CL[0,y] CL[1,z] CL[1-z,y] CL[0,1-z,y]+3/4 CL[0,z] CL[1,z] CL[1-z,y] CL[0,1-z,y]-3/4 CL[1,y] CL[1,z] CL[1-z,y] CL[0,1-z,y]+3/2 CL[1,z]^2 CL[1-z,y] CL[0,1-z,y]+3/4 CL[0,y] CL[1-z,y]^2 CL[0,1-z,y]+1/2 CL[0,z] CL[1-z,y]^2 CL[0,1-z,y]-1/2 CL[1,y] CL[1-z,y]^2 CL[0,1-z,y]+7/4 CL[1,z] CL[1-z,y]^2 CL[0,1-z,y]+2/3 CL[1-z,y]^3 CL[0,1-z,y]-3/8 CL[0,z] CL[0,1,y] CL[0,1-z,y]+1/2 CL[1,y] CL[0,1,y] CL[0,1-z,y]-1/2 CL[1,z] CL[0,1,y] CL[0,1-z,y]-CL[1-z,y] CL[0,1,y] CL[0,1-z,y]+3/16 CL[0,z] CL[0,1,z] CL[0,1-z,y]-3/8 CL[1,y] CL[0,1,z] CL[0,1-z,y]+1/4 CL[1,z] CL[0,1,z] CL[0,1-z,y]+3/4 CL[1-z,y] CL[0,1,z] CL[0,1-z,y]+1/4 CL[0,z] CL[0,1-z,y]^2-1/2 CL[1,y] CL[0,1-z,y]^2+1/2 CL[1,z] CL[0,1-z,y]^2+CL[1-z,y] CL[0,1-z,y]^2+1/32 CL[0,y]^2 CL[0,z] CL[1,1-z,y]+1/32 CL[0,y]^2 CL[1,y] CL[1,1-z,y]+3/4 CL[0,y] CL[0,z] CL[1,y] CL[1,1-z,y]+3/4 CL[0,z] CL[1,y]^2 CL[1,1-z,y]-1/12 CL[1,y]^3 CL[1,1-z,y]-1/8 CL[0,y] CL[0,z] CL[1,z] CL[1,1-z,y]+CL[0,y] CL[1,y] CL[1,z] CL[1,1-z,y]+CL[1,y]^2 CL[1,z] CL[1,1-z,y]-1/8 CL[0,y] CL[1,z]^2 CL[1,1-z,y]-1/16 CL[0,z] CL[1,z]^2 CL[1,1-z,y]+1/2 CL[1,y] CL[1,z]^2 CL[1,1-z,y]-1/12 CL[1,z]^3 CL[1,1-z,y]+3/4 CL[0,y] CL[0,z] CL[1-z,y] CL[1,1-z,y]+3/4 CL[0,y] CL[1,y] CL[1-z,y] CL[1,1-z,y]+3/2 CL[0,z] CL[1,y] CL[1-z,y] CL[1,1-z,y]+1/2 CL[1,y]^2 CL[1-z,y] CL[1,1-z,y]+3/4 CL[0,y] CL[1,z] CL[1-z,y] CL[1,1-z,y]+2 CL[1,y] CL[1,z] CL[1-z,y] CL[1,1-z,y]+3/8 CL[1,z]^2 CL[1-z,y] CL[1,1-z,y]+1/2 CL[0,y] CL[1-z,y]^2 CL[1,1-z,y]+3/4 CL[0,z] CL[1-z,y]^2 CL[1,1-z,y]+7/4 CL[1,y] CL[1-z,y]^2 CL[1,1-z,y]+1/2 CL[1,z] CL[1-z,y]^2 CL[1,1-z,y]+2/3 CL[1-z,y]^3 CL[1,1-z,y]+3/16 CL[0,y] CL[0,1,y] CL[1,1-z,y]-1/4 CL[1,y] CL[0,1,y] CL[1,1-z,y]-1/4 CL[1-z,y] CL[0,1,y] CL[1,1-z,y]+1/8 CL[0,y] CL[0,1,z] CL[1,1-z,y]+CL[1,y] CL[0,1,z] CL[1,1-z,y]-1/8 CL[1,z] CL[0,1,z] CL[1,1-z,y]+CL[1-z,y] CL[0,1,z] CL[1,1-z,y]+CL[1,y] CL[0,1-z,y] CL[1,1-z,y]+CL[1-z,y] CL[0,1-z,y] CL[1,1-z,y]+1/4 CL[0,y] CL[1,1-z,y]^2-1/2 CL[1,y] CL[1,1-z,y]^2+1/2 CL[1,z] CL[1,1-z,y]^2+CL[1-z,y] CL[1,1-z,y]^2+1/16 CL[0,z]^2 CL[0,0,1,y]-3/16 CL[0,z] CL[1,y] CL[0,0,1,y]+1/4 CL[0,z] CL[1,z] CL[0,0,1,y]-3/16 CL[1,y] CL[1,z] CL[0,0,1,y]+1/4 CL[1,z]^2 CL[0,0,1,y]+9/16 CL[0,z] CL[1-z,y] CL[0,0,1,y]-3/16 CL[1,y] CL[1-z,y] CL[0,0,1,y]+3/4 CL[1,z] CL[1-z,y] CL[0,0,1,y]+3/8 CL[1-z,y]^2 CL[0,0,1,y]+1/8 CL[0,1,z] CL[0,0,1,y]-3/16 CL[1,1-z,y] CL[0,0,1,y]+1/16 CL[0,y] CL[1,y] CL[0,0,1,z]+1/8 CL[1,y]^2 CL[0,0,1,z]-3/16 CL[0,y] CL[1-z,y] CL[0,0,1,z]-3/16 CL[1,z] CL[1-z,y] CL[0,0,1,z]-3/8 CL[1-z,y]^2 CL[0,0,1,z]+1/16 CL[0,1,y] CL[0,0,1,z]-3/16 CL[0,1-z,y] CL[0,0,1,z]-1/16 CL[0,z]^2 CL[0,0,1-z,y]+3/8 CL[0,z] CL[1,y] CL[0,0,1-z,y]-3/32 CL[1,y]^2 CL[0,0,1-z,y]-1/2 CL[0,z] CL[1,z] CL[0,0,1-z,y]+3/4 CL[1,y] CL[1,z] CL[0,0,1-z,y]-1/2 CL[1,z]^2 CL[0,0,1-z,y]-3/4 CL[0,z] CL[1-z,y] CL[0,0,1-z,y]+3/4 CL[1,y] CL[1-z,y] CL[0,0,1-z,y]-3/2 CL[1,z] CL[1-z,y] CL[0,0,1-z,y]-3/4 CL[1-z,y]^2 CL[0,0,1-z,y]-5/16 CL[0,y] CL[0,z] CL[0,1,1,y]-1/4 CL[0,z] CL[1,y] CL[0,1,1,y]-5/16 CL[0,y] CL[1,z] CL[0,1,1,y]-1/4 CL[1,y] CL[1,z] CL[0,1,1,y]-5/32 CL[1,z]^2 CL[0,1,1,y]-3/16 CL[0,y] CL[1-z,y] CL[0,1,1,y]-3/4 CL[0,z] CL[1-z,y] CL[0,1,1,y]-1/4 CL[1,y] CL[1-z,y] CL[0,1,1,y]-CL[1,z] CL[1-z,y] CL[0,1,1,y]-5/8 CL[1-z,y]^2 CL[0,1,1,y]-5/16 CL[0,1,z] CL[0,1,1,y]+3/8 CL[0,1-z,y] CL[0,1,1,y]+3/4 CL[1,1-z,y] CL[0,1,1,y]-1/16 CL[0,y] CL[1,y] CL[0,1,1,z]-1/8 CL[0,z] CL[1,y] CL[0,1,1,z]-3/32 CL[1,y]^2 CL[0,1,1,z]+1/8 CL[1,y] CL[1,z] CL[0,1,1,z]-1/4 CL[0,y] CL[1-z,y] CL[0,1,1,z]-3/16 CL[0,z] CL[1-z,y] CL[0,1,1,z]-1/4 CL[1,y] CL[1-z,y] CL[0,1,1,z]-1/2 CL[1,z] CL[1-z,y] CL[0,1,1,z]-5/8 CL[1-z,y]^2 CL[0,1,1,z]-1/16 CL[0,1,y] CL[0,1,1,z]-1/4 CL[0,1-z,y] CL[0,1,1,z]+3/8 CL[1,1-z,y] CL[0,1,1,z]+13/16 CL[0,y] CL[0,z] CL[0,1,1-z,y]-3/8 CL[0,y] CL[1,y] CL[0,1,1-z,y]+1/2 CL[0,z] CL[1,y] CL[0,1,1-z,y]-3/8 CL[1,y]^2 CL[0,1,1-z,y]+5/4 CL[0,y] CL[1,z] CL[0,1,1-z,y]+1/4 CL[0,z] CL[1,z] CL[0,1,1-z,y]+CL[1,y] CL[1,z] CL[0,1,1-z,y]+7/8 CL[1,z]^2 CL[0,1,1-z,y]+3/4 CL[0,y] CL[1-z,y] CL[0,1,1-z,y]+3/4 CL[0,z] CL[1-z,y] CL[0,1,1-z,y]+CL[1,y] CL[1-z,y] CL[0,1,1-z,y]+CL[1,z] CL[1-z,y] CL[0,1,1-z,y]+CL[1-z,y]^2 CL[0,1,1-z,y]-1/2 CL[0,1,y] CL[0,1,1-z,y]+CL[0,1,z] CL[0,1,1-z,y]-3/2 CL[0,1-z,y] CL[0,1,1-z,y]-3/2 CL[1,1-z,y] CL[0,1,1-z,y]+3/4 CL[0,y] CL[0,z] CL[0,1-z,1,y]-3/16 CL[0,y] CL[1,y] CL[0,1-z,1,y]+1/2 CL[0,z] CL[1,y] CL[0,1-z,1,y]-1/4 CL[1,y]^2 CL[0,1-z,1,y]+5/4 CL[0,y] CL[1,z] CL[0,1-z,1,y]+3/8 CL[0,z] CL[1,z] CL[0,1-z,1,y]+13/16 CL[1,y] CL[1,z] CL[0,1-z,1,y]+CL[1,z]^2 CL[0,1-z,1,y]+3/4 CL[0,y] CL[1-z,y] CL[0,1-z,1,y]+3/4 CL[0,z] CL[1-z,y] CL[0,1-z,1,y]+CL[1,y] CL[1-z,y] CL[0,1-z,1,y]+7/4 CL[1,z] CL[1-z,y] CL[0,1-z,1,y]+CL[1-z,y]^2 CL[0,1-z,1,y]-5/8 CL[0,1,y] CL[0,1-z,1,y]+7/8 CL[0,1,z] CL[0,1-z,1,y]+3/2 CL[0,1-z,y] CL[0,1-z,1,y]-3/2 CL[1,1-z,y] CL[0,1-z,1,y]-5/4 CL[0,y] CL[0,z] CL[0,1-z,1-z,y]+3/4 CL[0,y] CL[1,y] CL[0,1-z,1-z,y]-1/2 CL[0,z] CL[1,y] CL[0,1-z,1-z,y]+5/8 CL[1,y]^2 CL[0,1-z,1-z,y]-5/2 CL[0,y] CL[1,z] CL[0,1-z,1-z,y]-5/4 CL[0,z] CL[1,z] CL[0,1-z,1-z,y]-1/4 CL[1,y] CL[1,z] CL[0,1-z,1-z,y]-5/2 CL[1,z]^2 CL[0,1-z,1-z,y]-3/2 CL[0,y] CL[1-z,y] CL[0,1-z,1-z,y]-CL[0,z] CL[1-z,y] CL[0,1-z,1-z,y]-CL[1,y] CL[1-z,y] CL[0,1-z,1-z,y]-7/2 CL[1,z] CL[1-z,y] CL[0,1-z,1-z,y]-2 CL[1-z,y]^2 CL[0,1-z,1-z,y]+3/2 CL[0,1,y] CL[0,1-z,1-z,y]-5/4 CL[0,1,z] CL[0,1-z,1-z,y]-3 CL[0,1-z,y] CL[0,1-z,1-z,y]+2 CL[1,1-z,y] CL[0,1-z,1-z,y]-1/16 CL[0,y]^2 CL[1,1,1-z,y]-5/4 CL[0,y] CL[0,z] CL[1,1,1-z,y]-3/2 CL[0,z] CL[1,y] CL[1,1,1-z,y]+1/4 CL[1,y]^2 CL[1,1,1-z,y]-31/16 CL[0,y] CL[1,z] CL[1,1,1-z,y]-1/2 CL[0,z] CL[1,z] CL[1,1,1-z,y]-2 CL[1,y] CL[1,z] CL[1,1,1-z,y]-47/32 CL[1,z]^2 CL[1,1,1-z,y]-7/4 CL[0,y] CL[1-z,y] CL[1,1,1-z,y]-3/2 CL[0,z] CL[1-z,y] CL[1,1,1-z,y]-CL[1,y] CL[1-z,y] CL[1,1,1-z,y]-3 CL[1,z] CL[1-z,y] CL[1,1,1-z,y]-11/4 CL[1-z,y]^2 CL[1,1,1-z,y]+3/4 CL[0,1,y] CL[1,1,1-z,y]-3/2 CL[0,1,z] CL[1,1,1-z,y]-2 CL[0,1-z,y] CL[1,1,1-z,y]+3 CL[1,1-z,y] CL[1,1,1-z,y]-5/4 CL[0,y] CL[0,z] CL[1,1-z,1-z,y]-1/4 CL[0,y] CL[1,y] CL[1,1-z,1-z,y]-3/2 CL[0,z] CL[1,y] CL[1,1-z,1-z,y]-7/4 CL[0,y] CL[1,z] CL[1,1-z,1-z,y]-1/2 CL[0,z] CL[1,z] CL[1,1-z,1-z,y]-2 CL[1,y] CL[1,z] CL[1,1-z,1-z,y]-11/8 CL[1,z]^2 CL[1,1-z,1-z,y]-CL[0,y] CL[1-z,y] CL[1,1-z,1-z,y]-3/2 CL[0,z] CL[1-z,y] CL[1,1-z,1-z,y]-7/2 CL[1,y] CL[1-z,y] CL[1,1-z,1-z,y]-CL[1,z] CL[1-z,y] CL[1,1-z,1-z,y]-2 CL[1-z,y]^2 CL[1,1-z,1-z,y]+3/4 CL[0,1,y] CL[1,1-z,1-z,y]-3/2 CL[0,1,z] CL[1,1-z,1-z,y]-2 CL[0,1-z,y] CL[1,1-z,1-z,y]-3 CL[1,1-z,y] CL[1,1-z,1-z,y]-5/16 CL[1-z,y] CL[0,0,1,1,y]+5/16 CL[1,y] CL[0,0,1,1,z]-5/16 CL[1-z,y] CL[0,0,1,1,z]+1/16 CL[0,z] CL[0,0,1,1-z,y]-5/8 CL[1,y] CL[0,0,1,1-z,y]+5/4 CL[1-z,y] CL[0,0,1,1-z,y]+3/16 CL[0,z] CL[0,0,1-z,1,y]-13/16 CL[1,y] CL[0,0,1-z,1,y]+5/4 CL[1-z,y] CL[0,0,1-z,1,y]+5/4 CL[1,y] CL[0,0,1-z,1-z,y]-5/2 CL[1-z,y] CL[0,0,1-z,1-z,y]+1/8 CL[0,z] CL[0,1,0,1-z,y]-1/4 CL[1,y] CL[0,1,0,1-z,y]+1/2 CL[1-z,y] CL[0,1,1,1,y]-9/16 CL[1,y] CL[0,1,1,1,z]+1/2 CL[1-z,y] CL[0,1,1,1,z]+1/16 CL[0,y] CL[0,1,1,1-z,y]+1/4 CL[0,z] CL[0,1,1,1-z,y]-1/4 CL[1,y] CL[0,1,1,1-z,y]-1/8 CL[1,z] CL[0,1,1,1-z,y]-3/4 CL[1-z,y] CL[0,1,1,1-z,y]+1/8 CL[0,y] CL[0,1,1-z,1,y]+1/4 CL[0,z] CL[0,1,1-z,1,y]-1/4 CL[1,y] CL[0,1,1-z,1,y]-1/4 CL[0,y] CL[0,1,1-z,1-z,y]-1/4 CL[0,z] CL[0,1,1-z,1-z,y]+3/2 CL[1,y] CL[0,1,1-z,1-z,y]+1/2 CL[1,z] CL[0,1,1-z,1-z,y]-2 CL[1-z,y] CL[0,1,1-z,1-z,y]+1/16 CL[0,y] CL[0,1-z,1,1,y]+1/4 CL[0,z] CL[0,1-z,1,1,y]+1/2 CL[1,y] CL[0,1-z,1,1,y]+3/16 CL[1,z] CL[0,1-z,1,1,y]-5/4 CL[1-z,y] CL[0,1-z,1,1,y]-1/4 CL[0,y] CL[0,1-z,1,1-z,y]-1/4 CL[0,z] CL[0,1-z,1,1-z,y]+1/4 CL[1,y] CL[0,1-z,1,1-z,y]-1/4 CL[1,z] CL[0,1-z,1,1-z,y]-1/4 CL[0,y] CL[0,1-z,1-z,1,y]-1/4 CL[0,z] CL[0,1-z,1-z,1,y]-1/4 CL[1,y] CL[0,1-z,1-z,1,y]-3/4 CL[1,z] CL[0,1-z,1-z,1,y]+1/2 CL[0,y] CL[0,1-z,1-z,1-z,y]-2 CL[1,y] CL[0,1-z,1-z,1-z,y]+1/2 CL[1,z] CL[0,1-z,1-z,1-z,y]+4 CL[1-z,y] CL[0,1-z,1-z,1-z,y]+1/2 CL[0,z] CL[1,1,1,1-z,y]-1/2 CL[1,y] CL[1,1,1,1-z,y]+1/2 CL[1,z] CL[1,1,1,1-z,y]-CL[1-z,y] CL[1,1,1,1-z,y]+1/2 CL[0,z] CL[1,1,1-z,1-z,y]+2 CL[1,y] CL[1,1,1-z,1-z,y]-3/4 CL[1,z] CL[1,1,1-z,1-z,y]+3/2 CL[1-z,y] CL[1,1,1-z,1-z,y]+1/2 CL[0,z] CL[1,1-z,1-z,1-z,y]+9/2 CL[1,y] CL[1,1-z,1-z,1-z,y]-2 CL[1,z] CL[1,1-z,1-z,1-z,y]+4 CL[1-z,y] CL[1,1-z,1-z,1-z,y]+9/8 CL[0,0,1,1,1-z,y]+5/4 CL[0,0,1,1-z,1,y]+7/2 CL[0,0,1,1-z,1-z,y]+13/8 CL[0,0,1-z,1,1,y]-5/2 CL[0,0,1-z,1,1-z,y]-17/2 CL[0,0,1-z,1-z,1,y]+17 CL[0,0,1-z,1-z,1-z,y]+1/4 CL[0,1,0,1,1-z,y]+1/2 CL[0,1,0,1-z,1,y]+3 CL[0,1,0,1-z,1-z,y]-3/4 CL[0,1,1,0,1-z,y]-CL[0,1,1,1,1-z,y]+1/2 CL[0,1,1,1-z,1,y]+3/2 CL[0,1,1,1-z,1-z,y]+3 CL[0,1,1-z,0,1-z,y]+1/2 CL[0,1,1-z,1,1,y]-3 CL[0,1,1-z,1-z,1,y]+4 CL[0,1,1-z,1-z,1-z,y]-3 CL[0,1-z,0,1-z,1,y]+6 CL[0,1-z,0,1-z,1-z,y]-CL[0,1-z,1,1,1,y]+5/2 CL[0,1-z,1,1,1-z,y]-1/2 CL[0,1-z,1,1-z,1,y]+1/2 CL[0,1-z,1-z,1,1,y]+4 CL[0,1-z,1-z,1-z,1,y]-8 CL[0,1-z,1-z,1-z,1-z,y]+CL[1,1,1,1,1-z,y]-16 CL[1,1,1,1-z,1-z,y]-6 CL[1,1,1-z,1,1-z,y]+9 CL[1,1,1-z,1-z,1-z,y]+6 CL[1,1-z,1,1-z,1-z,y]-8 CL[1,1-z,1-z,1-z,1-z,y]+1/8 CL[0,y] CL[1,y] Zeta[3]+1/8 CL[0,z] CL[1,y] Zeta[3]+3/16 CL[1,y]^2 Zeta[3]+1/4 CL[1,y] CL[1,z] Zeta[3]-1/8 CL[0,y] CL[1-z,y] Zeta[3]-1/8 CL[0,z] CL[1-z,y] Zeta[3]+3/8 CL[1,y] CL[1-z,y] Zeta[3]-5/8 CL[1,z] CL[1-z,y] Zeta[3]-1/2 CL[1-z,y]^2 Zeta[3]+1/8 CL[0,1,y] Zeta[3]-1/8 CL[0,1-z,y] Zeta[3]-1/8 CL[1,1-z,y] Zeta[3];

